Constructing Optimal Contraction Trees for Tensor Network Quantum Circuit Simulation

One of the key problems in tensor network based quantum circuit simulation is the construction of a contraction tree which minimizes the cost of the simulation, where the cost can be expressed in the number of operations as a proxy for the simulation running time. This same problem arises in a variety of application areas, such as combinatorial scientific computing, marginalization in probabilistic graphical models, and solving constraint satisfaction problems. In this paper, we reduce the computationally hard portion of this problem to one of graph linear ordering, and demonstrate how existing approaches in this area can be utilized to achieve results up to several orders of magnitude better than existing state of the art methods for the same running time. To do so, we introduce a novel polynomial time algorithm for constructing an optimal contraction tree from a given order. Furthermore, we introduce a fast and high quality linear ordering solver, and demonstrate its applicability as a heuristic for providing orderings for contraction trees. Finally, we compare our solver with competing methods for constructing contraction trees in quantum circuit simulation on a collection of randomly generated Quantum Approximate Optimization Algorithm Max Cut circuits and show that our method achieves superior results on a majority of tested quantum circuits. Reproducibility: Our source code and data are available at https://github.com/cameton/HPEC2022_ContractionTrees.

==> figures/plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "d80a1730",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\u001b[32m\u001b[1m  Activating\u001b[22m\u001b[39m project at `~/Work/HPEC2022_ContractionTrees`\n"
     ]
    }
   ],
   "source": [
    "import Pkg; Pkg.activate(\".\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "ac909db2",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "┌ Info: Precompiling DataFrames [a93c6f00-e57d-5684-b7b6-d8193f3e46c0]\n",
      "└ @ Base loading.jl:1423\n",
      "┌ Info: Precompiling StatsPlots [f3b207a7-027a-5e70-b257-86293d7955fd]\n",
      "└ @ Base loading.jl:1423\n",
      "\u001b[33m\u001b[1m┌ \u001b[22m\u001b[39m\u001b[33m\u001b[1mWarning: \u001b[22m\u001b[39mModule Plots with build ID 214227238519443 is missing from the cache.\n",
      "\u001b[33m\u001b[1m│ \u001b[22m\u001b[39mThis may mean Plots [91a5bcdd-55d7-5caf-9e0b-520d859cae80] does not support precompilation but is imported by a module that does.\n",
      "\u001b[33m\u001b[1m└ \u001b[22m\u001b[39m\u001b[90m@ Base loading.jl:1107\u001b[39m\n",
      "┌ Info: Skipping precompilation since __precompile__(false). Importing StatsPlots [f3b207a7-027a-5e70-b257-86293d7955fd].\n",
      "└ @ Base loading.jl:1124\n"
     ]
    }
   ],
   "source": [
    "using Plots, DataFrames, CSV, StatsPlots, LaTeXStrings"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "88b75731",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "18-element Vector{String}:\n",
       " \"Column1\"\n",
       " \"CotengraFLOPS\"\n",
       " \"OrderFLOPS\"\n",
       " \"OrderEdge\"\n",
       " \"CotengraEdge\"\n",
       " \"OrderVertex\"\n",
       " \"Tamaki5s\"\n",
       " \"Tamaki300s\"\n",
       " \"FlowCutter\"\n",
       " \"CotengraFLOPSUnbounded\"\n",
       " \"CotengraEdgeUnbounded\"\n",
       " \"Column12\"\n",
       " \"Column13\"\n",
       " \"Column14\"\n",
       " \"Column15\"\n",
       " \"Column16\"\n",
       " \"Column17\"\n",
       " \"Column18\""
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "data = DataFrame(CSV.File(\"./tw_variance - Sheet5.csv\"));\n",
    "names(data)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "6671d19b",
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"400\" height=\"200\" viewBox=\"0 0 1600 800\">\n",
       "<defs>\n",
       "  <clipPath id=\"clip720\">\n",
       "    <rect x=\"0\" y=\"0\" width=\"1600\" height=\"800\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip720)\" d=\"\n",
       "M0 800 L1600 800 L1600 0 L0 0  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip721\">\n",
       "    <rect x=\"320\" y=\"0\" width=\"1121\" height=\"800\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<defs>\n",
       "  <clipPath id=\"clip722\">\n",
       "    <rect x=\"185\" y=\"47\" width=\"1369\" height=\"605\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip720)\" d=\"\n",
       "M185.241 651.7 L1552.76 651.7 L1552.76 47.2441 L185.241 47.2441  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip722)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  223.944,651.7 223.944,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip722)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  454.321,651.7 454.321,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip722)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  684.697,651.7 684.697,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip722)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  915.074,651.7 915.074,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip722)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1145.45,651.7 1145.45,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip722)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1375.83,651.7 1375.83,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip720)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  185.241,651.7 1552.76,651.7 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip720)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  223.944,651.7 223.944,632.802 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip720)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  454.321,651.7 454.321,632.802 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip720)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  684.697,651.7 684.697,632.802 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip720)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  915.074,651.7 915.074,632.802 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip720)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1145.45,651.7 1145.45,632.802 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip720)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1375.83,651.7 1375.83,632.802 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip720)\" d=\"M223.944 676.219 Q220.333 676.219 218.504 679.783 Q216.699 683.325 216.699 690.455 Q216.699 697.561 218.504 701.126 Q220.333 704.667 223.944 704.667 Q227.578 704.667 229.384 701.126 Q231.213 697.561 231.213 690.455 Q231.213 683.325 229.384 679.783 Q227.578 676.219 223.944 676.219 M223.944 672.515 Q229.754 672.515 232.81 677.121 Q235.889 681.705 235.889 690.455 Q235.889 699.181 232.81 703.788 Q229.754 708.371 223.944 708.371 Q218.134 708.371 215.055 703.788 Q212 699.181 212 690.455 Q212 681.705 215.055 677.121 Q218.134 672.515 223.944 672.515 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M429.008 703.765 L436.647 703.765 L436.647 677.399 L428.337 679.066 L428.337 674.807 L436.601 673.14 L441.277 673.14 L441.277 703.765 L448.916 703.765 L448.916 707.7 L429.008 707.7 L429.008 703.765 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M468.36 676.219 Q464.749 676.219 462.92 679.783 Q461.115 683.325 461.115 690.455 Q461.115 697.561 462.92 701.126 Q464.749 704.667 468.36 704.667 Q471.994 704.667 473.8 701.126 Q475.628 697.561 475.628 690.455 Q475.628 683.325 473.8 679.783 Q471.994 676.219 468.36 676.219 M468.36 672.515 Q474.17 672.515 477.226 677.121 Q480.304 681.705 480.304 690.455 Q480.304 699.181 477.226 703.788 Q474.17 708.371 468.36 708.371 Q462.55 708.371 459.471 703.788 Q456.416 699.181 456.416 690.455 Q456.416 681.705 459.471 677.121 Q462.55 672.515 468.36 672.515 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M663.47 703.765 L679.79 703.765 L679.79 707.7 L657.846 707.7 L657.846 703.765 Q660.508 701.01 665.091 696.38 Q669.697 691.728 670.878 690.385 Q673.123 687.862 674.003 686.126 Q674.906 684.367 674.906 682.677 Q674.906 679.922 672.961 678.186 Q671.04 676.45 667.938 676.45 Q665.739 676.45 663.285 677.214 Q660.855 677.978 658.077 679.529 L658.077 674.807 Q660.901 673.672 663.355 673.094 Q665.808 672.515 667.845 672.515 Q673.216 672.515 676.41 675.2 Q679.605 677.885 679.605 682.376 Q679.605 684.506 678.794 686.427 Q678.007 688.325 675.901 690.918 Q675.322 691.589 672.22 694.806 Q669.119 698.001 663.47 703.765 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M699.605 676.219 Q695.993 676.219 694.165 679.783 Q692.359 683.325 692.359 690.455 Q692.359 697.561 694.165 701.126 Q695.993 704.667 699.605 704.667 Q703.239 704.667 705.044 701.126 Q706.873 697.561 706.873 690.455 Q706.873 683.325 705.044 679.783 Q703.239 676.219 699.605 676.219 M699.605 672.515 Q705.415 672.515 708.47 677.121 Q711.549 681.705 711.549 690.455 Q711.549 699.181 708.47 703.788 Q705.415 708.371 699.605 708.371 Q693.794 708.371 690.716 703.788 Q687.66 699.181 687.66 690.455 Q687.66 681.705 690.716 677.121 Q693.794 672.515 699.605 672.515 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M903.916 689.066 Q907.273 689.783 909.148 692.052 Q911.046 694.32 911.046 697.654 Q911.046 702.769 907.527 705.57 Q904.009 708.371 897.528 708.371 Q895.352 708.371 893.037 707.931 Q890.745 707.515 888.291 706.658 L888.291 702.144 Q890.236 703.279 892.551 703.857 Q894.866 704.436 897.389 704.436 Q901.787 704.436 904.078 702.7 Q906.393 700.964 906.393 697.654 Q906.393 694.598 904.24 692.885 Q902.111 691.149 898.291 691.149 L894.264 691.149 L894.264 687.306 L898.477 687.306 Q901.926 687.306 903.754 685.941 Q905.583 684.552 905.583 681.959 Q905.583 679.297 903.685 677.885 Q901.81 676.45 898.291 676.45 Q896.37 676.45 894.171 676.867 Q891.972 677.283 889.333 678.163 L889.333 673.996 Q891.995 673.256 894.31 672.885 Q896.648 672.515 898.708 672.515 Q904.032 672.515 907.134 674.945 Q910.236 677.353 910.236 681.473 Q910.236 684.343 908.592 686.334 Q906.949 688.302 903.916 689.066 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M929.912 676.219 Q926.301 676.219 924.472 679.783 Q922.666 683.325 922.666 690.455 Q922.666 697.561 924.472 701.126 Q926.301 704.667 929.912 704.667 Q933.546 704.667 935.351 701.126 Q937.18 697.561 937.18 690.455 Q937.18 683.325 935.351 679.783 Q933.546 676.219 929.912 676.219 M929.912 672.515 Q935.722 672.515 938.777 677.121 Q941.856 681.705 941.856 690.455 Q941.856 699.181 938.777 703.788 Q935.722 708.371 929.912 708.371 Q924.101 708.371 921.023 703.788 Q917.967 699.181 917.967 690.455 Q917.967 681.705 921.023 677.121 Q924.101 672.515 929.912 672.515 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M1133.62 677.214 L1121.82 695.663 L1133.62 695.663 L1133.62 677.214 M1132.39 673.14 L1138.27 673.14 L1138.27 695.663 L1143.2 695.663 L1143.2 699.552 L1138.27 699.552 L1138.27 707.7 L1133.62 707.7 L1133.62 699.552 L1118.02 699.552 L1118.02 695.038 L1132.39 673.14 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M1160.94 676.219 Q1157.33 676.219 1155.5 679.783 Q1153.69 683.325 1153.69 690.455 Q1153.69 697.561 1155.5 701.126 Q1157.33 704.667 1160.94 704.667 Q1164.57 704.667 1166.38 701.126 Q1168.2 697.561 1168.2 690.455 Q1168.2 683.325 1166.38 679.783 Q1164.57 676.219 1160.94 676.219 M1160.94 672.515 Q1166.75 672.515 1169.8 677.121 Q1172.88 681.705 1172.88 690.455 Q1172.88 699.181 1169.8 703.788 Q1166.75 708.371 1160.94 708.371 Q1155.13 708.371 1152.05 703.788 Q1148.99 699.181 1148.99 690.455 Q1148.99 681.705 1152.05 677.121 Q1155.13 672.515 1160.94 672.515 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M1350.53 673.14 L1368.88 673.14 L1368.88 677.075 L1354.81 677.075 L1354.81 685.547 Q1355.83 685.2 1356.85 685.038 Q1357.86 684.853 1358.88 684.853 Q1364.67 684.853 1368.05 688.024 Q1371.43 691.195 1371.43 696.612 Q1371.43 702.191 1367.96 705.292 Q1364.48 708.371 1358.16 708.371 Q1355.99 708.371 1353.72 708.001 Q1351.48 707.63 1349.07 706.89 L1349.07 702.191 Q1351.15 703.325 1353.37 703.88 Q1355.6 704.436 1358.07 704.436 Q1362.08 704.436 1364.41 702.33 Q1366.75 700.223 1366.75 696.612 Q1366.75 693.001 1364.41 690.894 Q1362.08 688.788 1358.07 688.788 Q1356.2 688.788 1354.32 689.205 Q1352.47 689.621 1350.53 690.501 L1350.53 673.14 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M1390.64 676.219 Q1387.03 676.219 1385.2 679.783 Q1383.4 683.325 1383.4 690.455 Q1383.4 697.561 1385.2 701.126 Q1387.03 704.667 1390.64 704.667 Q1394.28 704.667 1396.08 701.126 Q1397.91 697.561 1397.91 690.455 Q1397.91 683.325 1396.08 679.783 Q1394.28 676.219 1390.64 676.219 M1390.64 672.515 Q1396.45 672.515 1399.51 677.121 Q1402.59 681.705 1402.59 690.455 Q1402.59 699.181 1399.51 703.788 Q1396.45 708.371 1390.64 708.371 Q1384.83 708.371 1381.75 703.788 Q1378.7 699.181 1378.7 690.455 Q1378.7 681.705 1381.75 677.121 Q1384.83 672.515 1390.64 672.515 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M650.48 728.134 Q650.415 729.326 649.61 729.39 Q648.386 729.455 647.646 729.616 Q646.905 729.745 645.746 730.228 Q644.586 730.711 643.459 731.87 Q642.332 733.03 641.172 734.865 L617.437 772.643 Q617.018 773.351 616.664 773.577 Q616.342 773.834 615.601 773.834 Q614.925 773.834 614.667 773.545 Q614.409 773.287 614.28 772.321 L609.063 731.613 Q608.966 730.872 608.87 730.55 Q608.773 730.228 608.387 729.906 Q608.032 729.584 607.26 729.487 Q606.487 729.39 605.102 729.39 Q604.458 729.39 604.168 729.358 Q603.91 729.326 603.685 729.165 Q603.459 728.972 603.459 728.585 Q603.459 728.005 603.685 727.716 Q603.942 727.394 604.136 727.361 Q604.361 727.329 604.715 727.329 Q605.263 727.329 606.454 727.394 Q607.646 727.458 608.258 727.458 Q608.838 727.458 610.061 727.49 Q611.285 727.522 611.897 727.522 Q613.25 727.522 615.987 727.426 Q618.757 727.329 620.077 727.329 Q620.979 727.329 620.979 728.07 Q620.979 728.972 620.593 729.197 Q620.206 729.39 619.337 729.39 Q617.147 729.39 615.955 729.938 Q614.796 730.485 614.796 731.355 L619.272 766.266 L639.53 734.06 Q640.528 732.547 640.528 731.548 Q640.528 729.616 637.469 729.39 Q636.438 729.39 636.438 728.585 Q636.438 728.005 636.696 727.716 Q636.953 727.394 637.147 727.361 Q637.372 727.329 637.694 727.329 Q638.757 727.329 640.915 727.426 Q643.105 727.522 644.2 727.522 Q645.101 727.522 646.937 727.426 Q648.773 727.329 649.61 727.329 Q650.48 727.329 650.48 728.134 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M677.675 764.752 Q677.932 765.042 677.932 765.332 Q677.932 765.622 677.288 766.459 Q676.676 767.297 675.356 768.424 Q674.036 769.551 672.329 770.614 Q670.622 771.677 668.11 772.385 Q665.598 773.126 662.957 773.126 Q658.222 773.126 655.388 769.744 Q652.586 766.363 652.586 761.178 Q652.586 757.86 653.681 754.93 Q654.776 751.967 656.548 749.873 Q658.351 747.78 660.606 746.266 Q662.892 744.72 665.276 743.98 Q667.659 743.239 669.881 743.239 Q673.134 743.239 675.034 744.881 Q676.934 746.524 676.934 748.843 Q676.934 749.39 676.773 750.067 Q676.644 750.743 676.193 751.806 Q675.775 752.868 674.68 753.931 Q673.585 754.962 671.974 755.638 Q668.4 757.152 661.894 757.152 L658.384 757.152 Q657.353 761.306 657.353 764.012 Q657.353 765.074 657.546 766.169 Q657.739 767.232 658.255 768.585 Q658.802 769.938 660.026 770.807 Q661.282 771.644 663.086 771.644 Q663.665 771.644 664.277 771.612 Q664.921 771.58 666.532 771.226 Q668.174 770.872 669.623 770.26 Q671.073 769.648 672.908 768.327 Q674.776 766.975 676.258 765.139 Q676.773 764.463 677.127 764.463 Q677.417 764.463 677.675 764.752 M674.744 748.843 Q674.744 747.071 673.424 745.88 Q672.135 744.688 669.881 744.688 Q669.172 744.688 668.303 744.849 Q667.433 745.01 665.984 745.687 Q664.567 746.363 663.311 747.49 Q662.055 748.585 660.799 750.743 Q659.543 752.868 658.802 755.703 L661.507 755.703 Q662.441 755.703 663.118 755.703 Q663.794 755.67 665.276 755.542 Q666.789 755.413 667.884 755.187 Q668.979 754.93 670.364 754.414 Q671.749 753.899 672.619 753.223 Q673.52 752.514 674.132 751.387 Q674.744 750.26 674.744 748.843 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M708.555 747.522 Q708.555 749.229 707.428 750.324 Q706.333 751.419 704.916 751.419 Q703.692 751.419 703.048 750.711 Q702.404 750.002 702.404 749.1 Q702.404 747.812 703.402 746.749 Q704.4 745.687 705.85 745.461 Q704.787 744.688 703.08 744.688 Q700.278 744.688 697.798 746.846 Q696.703 747.844 695.512 749.68 Q694.32 751.484 694.094 752.257 L692.001 760.855 Q691.808 761.822 690.616 766.459 Q689.457 771.065 689.36 771.258 Q689.038 772.16 688.33 772.643 Q687.621 773.126 686.913 773.126 Q686.107 773.126 685.56 772.643 Q685.012 772.16 685.012 771.322 Q685.012 771.194 685.109 770.71 Q685.206 770.227 685.367 769.551 Q685.528 768.875 685.592 768.488 L689.425 753.255 Q690.133 750.485 690.294 749.616 Q690.487 748.714 690.487 747.715 Q690.487 745.976 689.94 745.332 Q689.392 744.688 688.426 744.688 Q686.752 744.688 685.657 746.685 Q684.562 748.682 683.628 752.546 Q683.338 753.609 683.144 753.835 Q682.983 754.06 682.5 754.06 Q681.695 754.028 681.695 753.384 Q681.695 753.223 681.953 752.192 Q682.21 751.129 682.694 749.583 Q683.209 748.005 683.756 747.007 Q684.078 746.331 684.368 745.88 Q684.658 745.429 685.238 744.72 Q685.818 744.012 686.687 743.625 Q687.557 743.239 688.619 743.239 Q690.938 743.239 692.581 744.656 Q694.255 746.073 694.642 748.295 Q695.447 747.136 696.445 746.137 Q697.444 745.107 699.28 744.173 Q701.115 743.239 703.08 743.239 Q705.528 743.239 707.041 744.495 Q708.555 745.719 708.555 747.522 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M734.421 744.688 Q734.421 745.59 734.003 745.815 Q733.584 746.009 732.425 746.009 L726.241 746.009 L721.346 765.461 Q720.959 767.168 720.959 768.617 Q720.959 770.227 721.442 770.936 Q721.958 771.644 723.02 771.644 Q725.114 771.644 727.368 769.744 Q729.655 767.844 731.587 763.207 Q731.845 762.595 731.974 762.466 Q732.135 762.305 732.553 762.305 Q733.359 762.305 733.359 762.949 Q733.359 763.174 732.908 764.205 Q732.489 765.235 731.555 766.749 Q730.653 768.263 729.462 769.68 Q728.302 771.097 726.531 772.128 Q724.76 773.126 722.859 773.126 Q720.186 773.126 718.479 771.419 Q716.805 769.712 716.805 767.039 Q716.805 766.169 717.481 763.4 Q718.157 760.598 721.829 746.009 L716 746.009 Q715.194 746.009 714.872 745.976 Q714.583 745.944 714.357 745.783 Q714.164 745.59 714.164 745.203 Q714.164 744.592 714.421 744.334 Q714.679 744.044 715.001 744.012 Q715.355 743.947 716.161 743.947 L722.344 743.947 L724.921 733.48 Q725.178 732.45 725.822 731.87 Q726.499 731.258 726.885 731.194 Q727.272 731.097 727.561 731.097 Q728.431 731.097 728.946 731.58 Q729.462 732.031 729.462 732.869 Q729.462 733.319 726.756 743.947 L732.553 743.947 Q733.294 743.947 733.584 743.98 Q733.906 744.012 734.164 744.173 Q734.421 744.334 734.421 744.688 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M761.268 764.752 Q761.526 765.042 761.526 765.332 Q761.526 765.622 760.881 766.459 Q760.27 767.297 758.949 768.424 Q757.629 769.551 755.922 770.614 Q754.215 771.677 751.703 772.385 Q749.191 773.126 746.55 773.126 Q741.816 773.126 738.982 769.744 Q736.18 766.363 736.18 761.178 Q736.18 757.86 737.275 754.93 Q738.37 751.967 740.141 749.873 Q741.944 747.78 744.199 746.266 Q746.485 744.72 748.869 743.98 Q751.252 743.239 753.474 743.239 Q756.727 743.239 758.627 744.881 Q760.527 746.524 760.527 748.843 Q760.527 749.39 760.366 750.067 Q760.237 750.743 759.786 751.806 Q759.368 752.868 758.273 753.931 Q757.178 754.962 755.568 755.638 Q751.993 757.152 745.487 757.152 L741.977 757.152 Q740.946 761.306 740.946 764.012 Q740.946 765.074 741.139 766.169 Q741.333 767.232 741.848 768.585 Q742.395 769.938 743.619 770.807 Q744.875 771.644 746.679 771.644 Q747.258 771.644 747.87 771.612 Q748.514 771.58 750.125 771.226 Q751.767 770.872 753.216 770.26 Q754.666 769.648 756.501 768.327 Q758.369 766.975 759.851 765.139 Q760.366 764.463 760.72 764.463 Q761.01 764.463 761.268 764.752 M758.337 748.843 Q758.337 747.071 757.017 745.88 Q755.729 744.688 753.474 744.688 Q752.766 744.688 751.896 744.849 Q751.027 745.01 749.577 745.687 Q748.16 746.363 746.904 747.49 Q745.648 748.585 744.392 750.743 Q743.136 752.868 742.395 755.703 L745.101 755.703 Q746.035 755.703 746.711 755.703 Q747.387 755.67 748.869 755.542 Q750.382 755.413 751.477 755.187 Q752.572 754.93 753.957 754.414 Q755.342 753.899 756.212 753.223 Q757.113 752.514 757.725 751.387 Q758.337 750.26 758.337 748.843 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M798.055 747.587 Q798.055 749.39 796.928 750.421 Q795.801 751.419 794.512 751.419 Q793.289 751.419 792.644 750.711 Q792 750.002 792 749.1 Q792 747.877 792.902 746.814 Q793.804 745.751 795.156 745.525 Q793.836 744.688 791.871 744.688 Q790.583 744.688 789.456 745.364 Q788.361 746.041 787.685 746.91 Q787.041 747.78 786.461 749.036 Q785.913 750.26 785.688 751 Q785.495 751.709 785.334 752.482 L783.079 761.5 Q781.984 765.783 781.984 767.297 Q781.984 769.165 782.886 770.421 Q783.788 771.644 785.591 771.644 Q786.3 771.644 787.105 771.451 Q787.91 771.226 788.941 770.646 Q790.004 770.034 790.937 769.132 Q791.904 768.198 792.838 766.62 Q793.772 765.042 794.384 763.013 Q794.577 762.305 795.221 762.305 Q796.026 762.305 796.026 762.949 Q796.026 763.496 795.575 764.656 Q795.156 765.783 794.222 767.264 Q793.321 768.714 792.129 770.034 Q790.937 771.322 789.166 772.224 Q787.395 773.126 785.462 773.126 Q782.693 773.126 780.857 771.644 Q779.021 770.163 778.345 768.102 Q778.184 768.392 777.959 768.778 Q777.733 769.165 777.057 770.034 Q776.413 770.872 775.672 771.516 Q774.931 772.128 773.772 772.611 Q772.645 773.126 771.421 773.126 Q769.875 773.126 768.49 772.675 Q767.137 772.224 766.171 771.194 Q765.205 770.163 765.205 768.746 Q765.205 767.168 766.268 766.073 Q767.363 764.946 768.844 764.946 Q769.778 764.946 770.519 765.493 Q771.292 766.041 771.292 767.232 Q771.292 768.553 770.39 769.551 Q769.488 770.549 768.2 770.807 Q769.521 771.644 771.485 771.644 Q773.611 771.644 775.285 769.777 Q776.96 767.909 777.765 764.785 Q779.762 757.281 780.535 753.931 Q781.308 750.55 781.308 749.1 Q781.308 747.748 780.954 746.814 Q780.599 745.88 779.987 745.461 Q779.408 745.01 778.86 744.849 Q778.345 744.688 777.765 744.688 Q776.799 744.688 775.704 745.075 Q774.641 745.461 773.353 746.363 Q772.097 747.232 770.905 749.036 Q769.714 750.839 768.909 753.319 Q768.748 754.06 768.039 754.06 Q767.266 754.028 767.266 753.384 Q767.266 752.836 767.685 751.709 Q768.136 750.55 769.038 749.1 Q769.971 747.651 771.163 746.363 Q772.387 745.042 774.158 744.141 Q775.962 743.239 777.894 743.239 Q778.764 743.239 779.601 743.432 Q780.471 743.593 781.501 744.076 Q782.564 744.559 783.498 745.622 Q784.432 746.685 785.012 748.231 Q785.398 747.49 785.913 746.782 Q786.461 746.073 787.298 745.203 Q788.168 744.302 789.359 743.786 Q790.583 743.239 791.936 743.239 Q793.256 743.239 794.545 743.593 Q795.833 743.915 796.928 744.978 Q798.055 746.009 798.055 747.587 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M849.91 726.556 L845.756 743.368 Q845.466 744.43 845.273 744.559 Q845.112 744.688 844.597 744.688 Q843.598 744.688 843.598 744.012 Q843.598 743.947 843.695 743.11 Q843.791 742.24 843.791 740.662 Q843.791 734.833 840.957 731.387 Q838.155 727.941 833.163 727.941 Q828.848 727.941 824.5 730.131 Q820.184 732.321 817.093 735.896 Q814.774 738.601 813.067 742.015 Q811.392 745.429 810.587 748.553 Q809.814 751.677 809.46 754.028 Q809.106 756.379 809.106 758.086 Q809.106 760.566 809.621 762.659 Q810.168 764.752 811.135 766.234 Q812.101 767.683 813.325 768.81 Q814.581 769.905 816.03 770.549 Q817.511 771.194 818.993 771.516 Q820.474 771.805 822.02 771.805 Q828.236 771.805 834.162 766.975 Q838.864 763.013 840.828 756.54 Q840.989 755.896 841.666 755.896 Q842.471 755.896 842.471 756.54 Q842.471 756.669 842.31 757.313 Q842.149 757.925 841.666 759.181 Q841.183 760.405 840.442 761.789 Q839.701 763.174 838.316 764.913 Q836.932 766.653 835.225 768.166 Q832.326 770.678 828.655 772.256 Q824.983 773.834 820.957 773.834 Q815.933 773.834 811.875 771.612 Q807.817 769.39 805.434 765.235 Q803.083 761.081 803.083 755.767 Q803.083 750.163 805.66 744.656 Q808.236 739.149 812.326 735.059 Q816.416 730.968 821.827 728.424 Q827.238 725.88 832.648 725.88 Q834.709 725.88 836.545 726.427 Q838.381 726.975 839.476 727.651 Q840.603 728.328 841.601 729.326 Q842.6 730.292 842.922 730.743 Q843.276 731.194 843.598 731.741 L848.204 726.685 Q849.009 725.88 849.202 725.88 Q849.588 725.88 849.749 726.105 Q849.91 726.331 849.91 726.556 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M883.303 754.382 Q883.303 757.893 881.758 761.371 Q880.212 764.817 877.732 767.393 Q875.284 769.938 872.064 771.548 Q868.843 773.126 865.622 773.126 Q861.017 773.126 858.022 770.002 Q855.059 766.846 855.059 761.95 Q855.059 757.377 857.603 753.029 Q860.18 748.649 864.302 745.944 Q868.424 743.239 872.74 743.239 Q877.281 743.239 880.276 746.298 Q883.303 749.358 883.303 754.382 M878.473 751.806 Q878.473 748.682 876.959 746.685 Q875.445 744.688 872.675 744.688 Q871.87 744.688 870.936 744.946 Q870.002 745.171 868.779 745.783 Q867.587 746.395 866.234 747.683 Q864.914 748.939 863.754 750.743 Q862.241 753.126 861.081 757.506 Q859.954 761.854 859.954 764.463 Q859.954 768.07 861.629 769.873 Q863.304 771.644 865.687 771.644 Q868.006 771.644 870.453 770.034 Q872.933 768.392 874.64 765.59 Q876.347 762.691 877.41 758.44 Q878.473 754.157 878.473 751.806 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M921.16 762.949 Q921.16 763.207 920.87 764.205 Q920.58 765.203 919.872 766.749 Q919.195 768.295 918.262 769.712 Q917.328 771.097 915.782 772.128 Q914.268 773.126 912.529 773.126 Q910.21 773.126 908.664 771.58 Q907.118 770.034 907.118 767.715 Q907.118 766.427 907.795 764.656 Q912.078 753.223 912.078 749.294 Q912.078 744.688 908.503 744.688 Q906.732 744.688 905.057 745.364 Q903.415 746.009 902.287 746.91 Q901.16 747.812 900.13 749.068 Q899.131 750.292 898.616 751.129 Q898.133 751.934 897.746 752.74 L896.909 756.025 Q896.716 756.926 895.782 760.437 L894.333 766.395 Q893.302 770.839 893.077 771.258 Q892.754 772.16 892.046 772.643 Q891.337 773.126 890.629 773.126 Q889.824 773.126 889.276 772.643 Q888.729 772.16 888.729 771.322 Q888.729 771.194 888.825 770.71 Q888.922 770.227 889.083 769.551 Q889.244 768.875 889.308 768.488 L893.141 753.255 Q893.849 750.485 894.01 749.616 Q894.204 748.714 894.204 747.715 Q894.204 744.688 892.143 744.688 Q890.468 744.688 889.373 746.685 Q888.278 748.682 887.344 752.546 Q887.054 753.609 886.861 753.835 Q886.7 754.06 886.217 754.06 Q885.412 754.028 885.412 753.384 Q885.412 753.223 885.669 752.16 Q885.927 751.097 886.41 749.583 Q886.925 748.038 887.408 747.007 Q887.827 746.234 888.052 745.88 Q888.31 745.493 888.922 744.753 Q889.566 743.98 890.403 743.625 Q891.273 743.239 892.336 743.239 Q894.719 743.239 896.458 744.785 Q898.197 746.298 898.423 748.972 Q902.706 743.239 908.696 743.239 Q912.239 743.239 914.268 745.107 Q916.297 746.975 916.297 750.292 Q916.297 751.065 916.136 752.063 Q916.007 753.029 915.685 754.253 Q915.395 755.477 915.138 756.411 Q914.88 757.345 914.365 758.859 Q913.849 760.34 913.624 760.984 Q913.398 761.628 912.851 763.142 Q912.336 764.624 912.271 764.785 Q911.08 767.78 911.08 769.487 Q911.08 770.614 911.434 771.129 Q911.82 771.644 912.658 771.644 Q914.912 771.644 916.587 769.422 Q918.294 767.168 919.389 763.496 Q919.646 762.691 919.775 762.498 Q919.936 762.305 920.387 762.305 Q921.16 762.305 921.16 762.949 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M954.061 746.331 Q954.061 746.363 953.868 747.522 L946.525 776.797 Q946.139 778.343 945.044 779.889 Q943.981 781.467 942.274 782.82 Q940.599 784.205 938.023 785.042 Q935.478 785.912 932.548 785.912 Q927.878 785.912 925.817 784.913 Q923.788 783.947 923.788 781.886 Q923.788 780.082 924.915 779.052 Q926.042 778.053 927.33 778.053 Q928.554 778.053 929.198 778.762 Q929.842 779.47 929.842 780.372 Q929.842 781.371 929.166 782.369 Q928.49 783.4 927.137 783.786 Q929.295 784.462 932.419 784.462 Q939.021 784.462 941.855 777.474 Q941.92 777.377 941.92 777.345 L944.11 768.617 L944.013 768.553 Q943.466 769.197 942.596 769.938 Q941.759 770.646 939.955 771.516 Q938.152 772.385 936.38 772.385 Q932.677 772.385 930.132 769.551 Q927.62 766.685 927.62 761.95 Q927.62 758.504 929.005 755.058 Q930.422 751.58 932.612 749.036 Q934.834 746.459 937.668 744.849 Q940.535 743.239 943.305 743.239 Q945.237 743.239 946.879 744.398 Q948.522 745.525 949.424 747.393 Q949.585 745.848 950.454 745.203 Q951.356 744.559 952.129 744.559 Q952.998 744.559 953.514 745.042 Q954.061 745.493 954.061 746.331 M948.651 750.356 Q948.651 750.163 948.522 749.648 Q948.393 749.1 948.007 748.231 Q947.652 747.361 947.105 746.588 Q946.557 745.815 945.559 745.268 Q944.593 744.688 943.369 744.688 Q941.372 744.688 939.375 746.363 Q937.379 748.005 935.994 750.55 Q934.706 752.997 933.482 757.732 Q932.29 762.466 932.29 764.881 Q932.29 767.264 933.321 769.1 Q934.351 770.936 936.573 770.936 Q939.15 770.936 941.92 768.553 Q944.786 766.073 945.269 763.947 L948.457 751.355 Q948.651 750.582 948.651 750.356 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M984.245 764.752 Q984.502 765.042 984.502 765.332 Q984.502 765.622 983.858 766.459 Q983.246 767.297 981.926 768.424 Q980.605 769.551 978.898 770.614 Q977.191 771.677 974.679 772.385 Q972.167 773.126 969.526 773.126 Q964.792 773.126 961.958 769.744 Q959.156 766.363 959.156 761.178 Q959.156 757.86 960.251 754.93 Q961.346 751.967 963.118 749.873 Q964.921 747.78 967.175 746.266 Q969.462 744.72 971.845 743.98 Q974.229 743.239 976.451 743.239 Q979.704 743.239 981.604 744.881 Q983.504 746.524 983.504 748.843 Q983.504 749.39 983.343 750.067 Q983.214 750.743 982.763 751.806 Q982.344 752.868 981.249 753.931 Q980.154 754.962 978.544 755.638 Q974.969 757.152 968.464 757.152 L964.953 757.152 Q963.923 761.306 963.923 764.012 Q963.923 765.074 964.116 766.169 Q964.309 767.232 964.824 768.585 Q965.372 769.938 966.596 770.807 Q967.852 771.644 969.655 771.644 Q970.235 771.644 970.847 771.612 Q971.491 771.58 973.101 771.226 Q974.744 770.872 976.193 770.26 Q977.642 769.648 979.478 768.327 Q981.346 766.975 982.828 765.139 Q983.343 764.463 983.697 764.463 Q983.987 764.463 984.245 764.752 M981.314 748.843 Q981.314 747.071 979.993 745.88 Q978.705 744.688 976.451 744.688 Q975.742 744.688 974.873 744.849 Q974.003 745.01 972.554 745.687 Q971.137 746.363 969.881 747.49 Q968.625 748.585 967.369 750.743 Q966.113 752.868 965.372 755.703 L968.077 755.703 Q969.011 755.703 969.688 755.703 Q970.364 755.67 971.845 755.542 Q973.359 755.413 974.454 755.187 Q975.549 754.93 976.934 754.414 Q978.319 753.899 979.188 753.223 Q980.09 752.514 980.702 751.387 Q981.314 750.26 981.314 748.843 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M1013.87 748.907 Q1013.87 750.711 1012.97 751.677 Q1012.06 752.611 1010.84 752.611 Q1009.84 752.611 1009.29 752.031 Q1008.78 751.451 1008.78 750.678 Q1008.78 749.551 1009.68 748.649 Q1010.62 747.748 1011.97 747.715 Q1011.52 746.524 1010.33 745.815 Q1009.13 745.075 1008.07 744.881 Q1007.04 744.688 1006.01 744.688 Q1003.98 744.688 1002.44 745.332 Q1000.89 745.976 1000.12 746.975 Q999.343 747.941 998.989 748.875 Q998.635 749.809 998.635 750.614 Q998.635 751.323 998.796 751.902 Q998.989 752.45 999.44 752.868 Q999.891 753.255 1000.21 753.513 Q1000.57 753.77 1001.34 753.996 Q1002.11 754.221 1002.44 754.318 Q1002.76 754.382 1003.66 754.575 Q1005.53 754.962 1006.36 755.187 Q1007.2 755.38 1008.3 755.928 Q1009.42 756.475 1010.26 757.345 Q1012.29 759.374 1012.29 762.176 Q1012.29 763.207 1011.94 764.463 Q1011.61 765.719 1010.68 767.297 Q1009.75 768.875 1008.33 770.131 Q1006.91 771.387 1004.46 772.256 Q1002.05 773.126 999.021 773.126 Q994.802 773.126 992.194 771.355 Q989.585 769.551 989.585 766.717 Q989.585 764.656 990.712 763.529 Q991.839 762.369 993.289 762.369 Q994.384 762.369 995.06 762.981 Q995.736 763.561 995.736 764.656 Q995.736 766.137 994.545 767.264 Q993.353 768.392 991.582 768.166 Q993.095 771.644 999.086 771.644 Q1001.34 771.644 1003.08 771.065 Q1004.85 770.453 1005.82 769.615 Q1006.82 768.746 1007.46 767.683 Q1008.1 766.62 1008.3 765.815 Q1008.52 765.01 1008.52 764.398 Q1008.52 763.335 1008.1 762.53 Q1007.68 761.725 1007.1 761.274 Q1006.56 760.791 1005.49 760.405 Q1004.46 759.986 1003.72 759.825 Q1002.98 759.664 1001.66 759.406 Q1001.05 759.277 1000.66 759.213 Q1000.28 759.116 999.472 758.859 Q998.699 758.569 998.152 758.279 Q997.636 757.989 996.96 757.474 Q996.284 756.959 995.865 756.347 Q995.446 755.735 995.157 754.833 Q994.867 753.931 994.867 752.868 Q994.867 751.902 995.157 750.743 Q995.479 749.583 996.284 748.231 Q997.121 746.878 998.313 745.783 Q999.504 744.688 1001.5 743.98 Q1003.53 743.239 1006.01 743.239 Q1009.62 743.239 1011.74 744.914 Q1013.87 746.556 1013.87 748.907 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M1038.13 744.688 Q1038.13 745.59 1037.71 745.815 Q1037.29 746.009 1036.13 746.009 L1029.95 746.009 L1025.05 765.461 Q1024.67 767.168 1024.67 768.617 Q1024.67 770.227 1025.15 770.936 Q1025.66 771.644 1026.73 771.644 Q1028.82 771.644 1031.08 769.744 Q1033.36 767.844 1035.29 763.207 Q1035.55 762.595 1035.68 762.466 Q1035.84 762.305 1036.26 762.305 Q1037.07 762.305 1037.07 762.949 Q1037.07 763.174 1036.61 764.205 Q1036.2 765.235 1035.26 766.749 Q1034.36 768.263 1033.17 769.68 Q1032.01 771.097 1030.24 772.128 Q1028.47 773.126 1026.57 773.126 Q1023.89 773.126 1022.19 771.419 Q1020.51 769.712 1020.51 767.039 Q1020.51 766.169 1021.19 763.4 Q1021.86 760.598 1025.54 746.009 L1019.71 746.009 Q1018.9 746.009 1018.58 745.976 Q1018.29 745.944 1018.06 745.783 Q1017.87 745.59 1017.87 745.203 Q1017.87 744.592 1018.13 744.334 Q1018.39 744.044 1018.71 744.012 Q1019.06 743.947 1019.87 743.947 L1026.05 743.947 L1028.63 733.48 Q1028.89 732.45 1029.53 731.87 Q1030.21 731.258 1030.59 731.194 Q1030.98 731.097 1031.27 731.097 Q1032.14 731.097 1032.65 731.58 Q1033.17 732.031 1033.17 732.869 Q1033.17 733.319 1030.46 743.947 L1036.26 743.947 Q1037 743.947 1037.29 743.98 Q1037.61 744.012 1037.87 744.173 Q1038.13 744.334 1038.13 744.688 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M1057.49 731.162 Q1057.49 732.579 1056.33 733.642 Q1055.21 734.672 1053.98 734.672 Q1052.86 734.672 1052.15 733.996 Q1051.47 733.287 1051.47 732.289 Q1051.47 730.968 1052.6 729.873 Q1053.73 728.778 1055.05 728.778 Q1056.14 728.778 1056.82 729.455 Q1057.49 730.131 1057.49 731.162 M1058.07 762.949 Q1058.07 763.207 1057.78 764.237 Q1057.49 765.235 1056.79 766.781 Q1056.11 768.295 1055.18 769.712 Q1054.24 771.129 1052.7 772.128 Q1051.18 773.126 1049.44 773.126 Q1047.09 773.126 1045.55 771.58 Q1044.03 770.034 1044.03 767.715 Q1044.03 766.459 1045.55 762.434 Q1049.93 750.711 1050.09 750.228 Q1050.83 748.392 1050.83 746.782 Q1050.83 746.041 1050.67 745.59 Q1050.51 745.107 1050.18 744.946 Q1049.86 744.753 1049.67 744.72 Q1049.51 744.688 1049.18 744.688 Q1047.28 744.688 1045.51 746.62 Q1043.74 748.553 1042.52 752.868 Q1042.26 753.674 1042.1 753.867 Q1041.94 754.06 1041.46 754.06 Q1040.65 754.028 1040.65 753.384 Q1040.65 753.19 1040.88 752.45 Q1041.1 751.677 1041.52 750.517 Q1041.94 749.326 1042.68 748.102 Q1043.42 746.846 1044.32 745.751 Q1045.26 744.656 1046.58 743.947 Q1047.9 743.239 1049.38 743.239 Q1051.79 743.239 1053.27 744.817 Q1054.79 746.363 1054.79 748.649 Q1054.79 749.905 1053.92 752.128 Q1052.86 755.026 1052.47 755.96 L1049.89 762.884 Q1048.96 765.397 1048.67 766.169 Q1048.41 766.91 1048.19 767.812 Q1047.99 768.682 1047.99 769.487 Q1047.99 770.614 1048.35 771.129 Q1048.73 771.644 1049.57 771.644 Q1051.89 771.644 1053.6 769.358 Q1055.3 767.039 1056.3 763.496 Q1056.33 763.4 1056.37 763.239 Q1056.62 762.434 1056.88 762.337 Q1057.01 762.305 1057.27 762.305 Q1058.07 762.305 1058.07 762.949 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M1093.26 754.382 Q1093.26 757.893 1091.72 761.371 Q1090.17 764.817 1087.69 767.393 Q1085.24 769.938 1082.02 771.548 Q1078.8 773.126 1075.58 773.126 Q1070.97 773.126 1067.98 770.002 Q1065.02 766.846 1065.02 761.95 Q1065.02 757.377 1067.56 753.029 Q1070.14 748.649 1074.26 745.944 Q1078.38 743.239 1082.7 743.239 Q1087.24 743.239 1090.23 746.298 Q1093.26 749.358 1093.26 754.382 M1088.43 751.806 Q1088.43 748.682 1086.92 746.685 Q1085.4 744.688 1082.63 744.688 Q1081.83 744.688 1080.89 744.946 Q1079.96 745.171 1078.74 745.783 Q1077.54 746.395 1076.19 747.683 Q1074.87 748.939 1073.71 750.743 Q1072.2 753.126 1071.04 757.506 Q1069.91 761.854 1069.91 764.463 Q1069.91 768.07 1071.59 769.873 Q1073.26 771.644 1075.64 771.644 Q1077.96 771.644 1080.41 770.034 Q1082.89 768.392 1084.6 765.59 Q1086.3 762.691 1087.37 758.44 Q1088.43 754.157 1088.43 751.806 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M1131.12 762.949 Q1131.12 763.207 1130.83 764.205 Q1130.54 765.203 1129.83 766.749 Q1129.15 768.295 1128.22 769.712 Q1127.29 771.097 1125.74 772.128 Q1124.23 773.126 1122.49 773.126 Q1120.17 773.126 1118.62 771.58 Q1117.08 770.034 1117.08 767.715 Q1117.08 766.427 1117.75 764.656 Q1122.04 753.223 1122.04 749.294 Q1122.04 744.688 1118.46 744.688 Q1116.69 744.688 1115.01 745.364 Q1113.37 746.009 1112.25 746.91 Q1111.12 747.812 1110.09 749.068 Q1109.09 750.292 1108.57 751.129 Q1108.09 751.934 1107.7 752.74 L1106.87 756.025 Q1106.67 756.926 1105.74 760.437 L1104.29 766.395 Q1103.26 770.839 1103.03 771.258 Q1102.71 772.16 1102 772.643 Q1101.3 773.126 1100.59 773.126 Q1099.78 773.126 1099.23 772.643 Q1098.69 772.16 1098.69 771.322 Q1098.69 771.194 1098.78 770.71 Q1098.88 770.227 1099.04 769.551 Q1099.2 768.875 1099.27 768.488 L1103.1 753.255 Q1103.81 750.485 1103.97 749.616 Q1104.16 748.714 1104.16 747.715 Q1104.16 744.688 1102.1 744.688 Q1100.43 744.688 1099.33 746.685 Q1098.24 748.682 1097.3 752.546 Q1097.01 753.609 1096.82 753.835 Q1096.66 754.06 1096.17 754.06 Q1095.37 754.028 1095.37 753.384 Q1095.37 753.223 1095.63 752.16 Q1095.88 751.097 1096.37 749.583 Q1096.88 748.038 1097.37 747.007 Q1097.78 746.234 1098.01 745.88 Q1098.27 745.493 1098.88 744.753 Q1099.52 743.98 1100.36 743.625 Q1101.23 743.239 1102.29 743.239 Q1104.68 743.239 1106.42 744.785 Q1108.16 746.298 1108.38 748.972 Q1112.66 743.239 1118.65 743.239 Q1122.2 743.239 1124.23 745.107 Q1126.25 746.975 1126.25 750.292 Q1126.25 751.065 1126.09 752.063 Q1125.96 753.029 1125.64 754.253 Q1125.35 755.477 1125.1 756.411 Q1124.84 757.345 1124.32 758.859 Q1123.81 760.34 1123.58 760.984 Q1123.36 761.628 1122.81 763.142 Q1122.29 764.624 1122.23 764.785 Q1121.04 767.78 1121.04 769.487 Q1121.04 770.614 1121.39 771.129 Q1121.78 771.644 1122.62 771.644 Q1124.87 771.644 1126.54 769.422 Q1128.25 767.168 1129.35 763.496 Q1129.6 762.691 1129.73 762.498 Q1129.89 762.305 1130.34 762.305 Q1131.12 762.305 1131.12 762.949 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><polyline clip-path=\"url(#clip722)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  185.241,634.593 1552.76,634.593 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip722)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  185.241,503.503 1552.76,503.503 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip722)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  185.241,372.413 1552.76,372.413 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip722)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  185.241,241.323 1552.76,241.323 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip722)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  185.241,110.233 1552.76,110.233 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip720)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  185.241,651.7 185.241,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip720)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  185.241,634.593 204.139,634.593 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip720)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  185.241,503.503 204.139,503.503 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip720)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  185.241,372.413 204.139,372.413 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip720)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  185.241,241.323 204.139,241.323 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip720)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  185.241,110.233 204.139,110.233 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip720)\" d=\"M149.297 620.391 Q145.686 620.391 143.857 623.956 Q142.051 627.498 142.051 634.627 Q142.051 641.734 143.857 645.299 Q145.686 648.84 149.297 648.84 Q152.931 648.84 154.736 645.299 Q156.565 641.734 156.565 634.627 Q156.565 627.498 154.736 623.956 Q152.931 620.391 149.297 620.391 M149.297 616.688 Q155.107 616.688 158.162 621.294 Q161.241 625.877 161.241 634.627 Q161.241 643.354 158.162 647.961 Q155.107 652.544 149.297 652.544 Q143.486 652.544 140.408 647.961 Q137.352 643.354 137.352 634.627 Q137.352 625.877 140.408 621.294 Q143.486 616.688 149.297 616.688 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M113.163 516.847 L129.482 516.847 L129.482 520.783 L107.538 520.783 L107.538 516.847 Q110.2 514.093 114.783 509.463 Q119.389 504.811 120.57 503.468 Q122.815 500.945 123.695 499.209 Q124.598 497.449 124.598 495.76 Q124.598 493.005 122.653 491.269 Q120.732 489.533 117.63 489.533 Q115.431 489.533 112.977 490.297 Q110.547 491.061 107.769 492.612 L107.769 487.889 Q110.593 486.755 113.047 486.176 Q115.5 485.598 117.538 485.598 Q122.908 485.598 126.102 488.283 Q129.297 490.968 129.297 495.459 Q129.297 497.588 128.487 499.51 Q127.699 501.408 125.593 504 Q125.014 504.672 121.912 507.889 Q118.811 511.084 113.163 516.847 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M149.297 489.301 Q145.686 489.301 143.857 492.866 Q142.051 496.408 142.051 503.537 Q142.051 510.644 143.857 514.209 Q145.686 517.75 149.297 517.75 Q152.931 517.75 154.736 514.209 Q156.565 510.644 156.565 503.537 Q156.565 496.408 154.736 492.866 Q152.931 489.301 149.297 489.301 M149.297 485.598 Q155.107 485.598 158.162 490.204 Q161.241 494.787 161.241 503.537 Q161.241 512.264 158.162 516.871 Q155.107 521.454 149.297 521.454 Q143.486 521.454 140.408 516.871 Q137.352 512.264 137.352 503.537 Q137.352 494.787 140.408 490.204 Q143.486 485.598 149.297 485.598 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M121.982 359.207 L110.176 377.656 L121.982 377.656 L121.982 359.207 M120.755 355.133 L126.635 355.133 L126.635 377.656 L131.565 377.656 L131.565 381.545 L126.635 381.545 L126.635 389.693 L121.982 389.693 L121.982 381.545 L106.38 381.545 L106.38 377.031 L120.755 355.133 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M149.297 358.211 Q145.686 358.211 143.857 361.776 Q142.051 365.318 142.051 372.447 Q142.051 379.554 143.857 383.119 Q145.686 386.66 149.297 386.66 Q152.931 386.66 154.736 383.119 Q156.565 379.554 156.565 372.447 Q156.565 365.318 154.736 361.776 Q152.931 358.211 149.297 358.211 M149.297 354.508 Q155.107 354.508 158.162 359.114 Q161.241 363.697 161.241 372.447 Q161.241 381.174 158.162 385.781 Q155.107 390.364 149.297 390.364 Q143.486 390.364 140.408 385.781 Q137.352 381.174 137.352 372.447 Q137.352 363.697 140.408 359.114 Q143.486 354.508 149.297 354.508 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M119.713 239.459 Q116.565 239.459 114.713 241.612 Q112.885 243.765 112.885 247.515 Q112.885 251.242 114.713 253.418 Q116.565 255.57 119.713 255.57 Q122.862 255.57 124.69 253.418 Q126.542 251.242 126.542 247.515 Q126.542 243.765 124.69 241.612 Q122.862 239.459 119.713 239.459 M128.996 224.807 L128.996 229.066 Q127.237 228.233 125.431 227.793 Q123.649 227.353 121.889 227.353 Q117.26 227.353 114.806 230.478 Q112.375 233.603 112.028 239.922 Q113.394 237.908 115.454 236.844 Q117.514 235.756 119.991 235.756 Q125.2 235.756 128.209 238.927 Q131.241 242.075 131.241 247.515 Q131.241 252.839 128.093 256.056 Q124.945 259.274 119.713 259.274 Q113.718 259.274 110.547 254.691 Q107.376 250.084 107.376 241.357 Q107.376 233.163 111.264 228.302 Q115.153 223.418 121.704 223.418 Q123.463 223.418 125.246 223.765 Q127.051 224.112 128.996 224.807 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M149.297 227.121 Q145.686 227.121 143.857 230.686 Q142.051 234.228 142.051 241.357 Q142.051 248.464 143.857 252.029 Q145.686 255.57 149.297 255.57 Q152.931 255.57 154.736 252.029 Q156.565 248.464 156.565 241.357 Q156.565 234.228 154.736 230.686 Q152.931 227.121 149.297 227.121 M149.297 223.418 Q155.107 223.418 158.162 228.024 Q161.241 232.608 161.241 241.357 Q161.241 250.084 158.162 254.691 Q155.107 259.274 149.297 259.274 Q143.486 259.274 140.408 254.691 Q137.352 250.084 137.352 241.357 Q137.352 232.608 140.408 228.024 Q143.486 223.418 149.297 223.418 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M119.135 111.101 Q115.801 111.101 113.88 112.883 Q111.982 114.666 111.982 117.791 Q111.982 120.916 113.88 122.698 Q115.801 124.48 119.135 124.48 Q122.468 124.48 124.389 122.698 Q126.311 120.892 126.311 117.791 Q126.311 114.666 124.389 112.883 Q122.491 111.101 119.135 111.101 M114.459 109.11 Q111.45 108.369 109.76 106.309 Q108.093 104.249 108.093 101.286 Q108.093 97.1426 111.033 94.7352 Q113.996 92.3278 119.135 92.3278 Q124.297 92.3278 127.237 94.7352 Q130.176 97.1426 130.176 101.286 Q130.176 104.249 128.487 106.309 Q126.82 108.369 123.834 109.11 Q127.213 109.897 129.088 112.189 Q130.987 114.48 130.987 117.791 Q130.987 122.814 127.908 125.499 Q124.852 128.184 119.135 128.184 Q113.417 128.184 110.338 125.499 Q107.283 122.814 107.283 117.791 Q107.283 114.48 109.181 112.189 Q111.079 109.897 114.459 109.11 M112.746 101.726 Q112.746 104.411 114.413 105.916 Q116.102 107.42 119.135 107.42 Q122.144 107.42 123.834 105.916 Q125.547 104.411 125.547 101.726 Q125.547 99.0407 123.834 97.5361 Q122.144 96.0315 119.135 96.0315 Q116.102 96.0315 114.413 97.5361 Q112.746 99.0407 112.746 101.726 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M149.297 96.0315 Q145.686 96.0315 143.857 99.5963 Q142.051 103.138 142.051 110.268 Q142.051 117.374 143.857 120.939 Q145.686 124.48 149.297 124.48 Q152.931 124.48 154.736 120.939 Q156.565 117.374 156.565 110.268 Q156.565 103.138 154.736 99.5963 Q152.931 96.0315 149.297 96.0315 M149.297 92.3278 Q155.107 92.3278 158.162 96.9343 Q161.241 101.518 161.241 110.268 Q161.241 118.994 158.162 123.601 Q155.107 128.184 149.297 128.184 Q143.486 128.184 140.408 123.601 Q137.352 118.994 137.352 110.268 Q137.352 101.518 140.408 96.9343 Q143.486 92.3278 149.297 92.3278 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M25.9506 567.991 Q27.1423 568.055 27.2067 568.86 Q27.2711 570.084 27.4321 570.825 Q27.5609 571.565 28.044 572.725 Q28.5271 573.884 29.6865 575.011 Q30.8459 576.139 32.6817 577.298 L70.4591 601.034 Q71.1677 601.452 71.3931 601.807 Q71.6508 602.129 71.6508 602.87 Q71.6508 603.546 71.3609 603.804 Q71.1033 604.061 70.1371 604.19 L29.4289 609.407 Q28.6881 609.504 28.3661 609.601 Q28.044 609.697 27.722 610.084 Q27.3999 610.438 27.3033 611.211 Q27.2067 611.984 27.2067 613.369 Q27.2067 614.013 27.1745 614.303 Q27.1423 614.56 26.9812 614.786 Q26.788 615.011 26.4015 615.011 Q25.8218 615.011 25.532 614.786 Q25.2099 614.528 25.1777 614.335 Q25.1455 614.109 25.1455 613.755 Q25.1455 613.208 25.2099 612.016 Q25.2743 610.824 25.2743 610.212 Q25.2743 609.633 25.3065 608.409 Q25.3387 607.185 25.3387 606.573 Q25.3387 605.221 25.2421 602.483 Q25.1455 599.713 25.1455 598.393 Q25.1455 597.491 25.8862 597.491 Q26.788 597.491 27.0134 597.878 Q27.2067 598.264 27.2067 599.134 Q27.2067 601.324 27.7542 602.515 Q28.3017 603.675 29.1712 603.675 L64.0824 599.198 L31.8765 578.941 Q30.3628 577.942 29.3645 577.942 Q27.4321 577.942 27.2067 581.002 Q27.2067 582.032 26.4015 582.032 Q25.8218 582.032 25.532 581.775 Q25.2099 581.517 25.1777 581.324 Q25.1455 581.098 25.1455 580.776 Q25.1455 579.714 25.2421 577.556 Q25.3387 575.366 25.3387 574.271 Q25.3387 573.369 25.2421 571.533 Q25.1455 569.698 25.1455 568.86 Q25.1455 567.991 25.9506 567.991 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M62.5687 540.796 Q62.8586 540.538 63.1484 540.538 Q63.4383 540.538 64.2756 541.182 Q65.113 541.794 66.2402 543.114 Q67.3674 544.435 68.4302 546.142 Q69.493 547.849 70.2015 550.361 Q70.9422 552.873 70.9422 555.514 Q70.9422 560.248 67.5606 563.082 Q64.179 565.884 58.9939 565.884 Q55.6766 565.884 52.7459 564.789 Q49.783 563.694 47.6896 561.923 Q45.5962 560.119 44.0825 557.865 Q42.5367 555.578 41.7959 553.195 Q41.0552 550.812 41.0552 548.589 Q41.0552 545.337 42.6977 543.436 Q44.3402 541.536 46.659 541.536 Q47.2065 541.536 47.8828 541.697 Q48.5592 541.826 49.6219 542.277 Q50.6847 542.696 51.7475 543.791 Q52.7781 544.886 53.4544 546.496 Q54.9681 550.071 54.9681 556.576 L54.9681 560.087 Q59.1227 561.117 61.828 561.117 Q62.8908 561.117 63.9858 560.924 Q65.0486 560.731 66.4012 560.216 Q67.7538 559.668 68.6234 558.444 Q69.4608 557.188 69.4608 555.385 Q69.4608 554.805 69.4286 554.193 Q69.3963 553.549 69.0421 551.939 Q68.6878 550.296 68.0759 548.847 Q67.464 547.398 66.1436 545.562 Q64.7909 543.694 62.9552 542.213 Q62.2788 541.697 62.2788 541.343 Q62.2788 541.053 62.5687 540.796 M46.659 543.726 Q44.8877 543.726 43.6961 545.047 Q42.5045 546.335 42.5045 548.589 Q42.5045 549.298 42.6655 550.167 Q42.8265 551.037 43.5028 552.486 Q44.1792 553.903 45.3064 555.159 Q46.4014 556.415 48.5592 557.671 Q50.6847 558.927 53.5189 559.668 L53.5189 556.963 Q53.5189 556.029 53.5189 555.353 Q53.4866 554.676 53.3578 553.195 Q53.229 551.681 53.0036 550.586 Q52.7459 549.491 52.2306 548.106 Q51.7153 546.721 51.039 545.852 Q50.3305 544.95 49.2033 544.338 Q48.0761 543.726 46.659 543.726 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M45.3386 509.916 Q47.0455 509.916 48.1405 511.043 Q49.2355 512.138 49.2355 513.555 Q49.2355 514.779 48.5269 515.423 Q47.8184 516.067 46.9167 516.067 Q45.6284 516.067 44.5656 515.068 Q43.5028 514.07 43.2774 512.621 Q42.5045 513.684 42.5045 515.391 Q42.5045 518.192 44.6622 520.672 Q45.6606 521.767 47.4964 522.959 Q49.2999 524.151 50.0728 524.376 L58.6718 526.469 Q59.638 526.663 64.2756 527.854 Q68.8811 529.014 69.0743 529.11 Q69.976 529.432 70.4591 530.141 Q70.9422 530.849 70.9422 531.558 Q70.9422 532.363 70.4591 532.911 Q69.976 533.458 69.1387 533.458 Q69.0099 533.458 68.5268 533.361 Q68.0437 533.265 67.3674 533.104 Q66.6911 532.943 66.3046 532.878 L51.0712 529.046 Q48.3015 528.337 47.4319 528.176 Q46.5302 527.983 45.5318 527.983 Q43.7927 527.983 43.1486 528.531 Q42.5045 529.078 42.5045 530.044 Q42.5045 531.719 44.5012 532.814 Q46.498 533.909 50.3627 534.843 Q51.4255 535.133 51.6509 535.326 Q51.8764 535.487 51.8764 535.97 Q51.8441 536.775 51.2 536.775 Q51.039 536.775 50.0084 536.518 Q48.9456 536.26 47.3997 535.777 Q45.8217 535.262 44.8233 534.714 Q44.1469 534.392 43.6961 534.102 Q43.2452 533.812 42.5367 533.233 Q41.8281 532.653 41.4417 531.783 Q41.0552 530.914 41.0552 529.851 Q41.0552 527.532 42.4722 525.89 Q43.8893 524.215 46.1115 523.828 Q44.9521 523.023 43.9537 522.025 Q42.9231 521.027 41.9892 519.191 Q41.0552 517.355 41.0552 515.391 Q41.0552 512.943 42.3112 511.429 Q43.535 509.916 45.3386 509.916 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M42.5045 484.049 Q43.4062 484.049 43.6317 484.468 Q43.8249 484.886 43.8249 486.046 L43.8249 492.229 L63.2772 497.125 Q64.9841 497.511 66.4334 497.511 Q68.0437 497.511 68.7522 497.028 Q69.4608 496.513 69.4608 495.45 Q69.4608 493.357 67.5606 491.102 Q65.6605 488.816 61.0228 486.883 Q60.4109 486.626 60.2821 486.497 Q60.1211 486.336 60.1211 485.917 Q60.1211 485.112 60.7652 485.112 Q60.9906 485.112 62.0212 485.563 Q63.0518 485.981 64.5655 486.915 Q66.0791 487.817 67.4962 489.009 Q68.9133 490.168 69.9438 491.94 Q70.9422 493.711 70.9422 495.611 Q70.9422 498.284 69.2353 499.991 Q67.5284 501.666 64.8553 501.666 Q63.9858 501.666 61.2161 500.989 Q58.4141 500.313 43.8249 496.642 L43.8249 502.471 Q43.8249 503.276 43.7927 503.598 Q43.7605 503.888 43.5994 504.113 Q43.4062 504.307 43.0197 504.307 Q42.4078 504.307 42.1502 504.049 Q41.8603 503.791 41.8281 503.469 Q41.7637 503.115 41.7637 502.31 L41.7637 496.126 L31.2968 493.55 Q30.2662 493.292 29.6865 492.648 Q29.0746 491.972 29.0102 491.585 Q28.9136 491.199 28.9136 490.909 Q28.9136 490.039 29.3967 489.524 Q29.8475 489.009 30.6849 489.009 Q31.1358 489.009 41.7637 491.714 L41.7637 485.917 Q41.7637 485.176 41.7959 484.886 Q41.8281 484.564 41.9892 484.307 Q42.1502 484.049 42.5045 484.049 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M62.5687 457.202 Q62.8586 456.945 63.1484 456.945 Q63.4383 456.945 64.2756 457.589 Q65.113 458.201 66.2402 459.521 Q67.3674 460.842 68.4302 462.549 Q69.493 464.256 70.2015 466.768 Q70.9422 469.28 70.9422 471.921 Q70.9422 476.655 67.5606 479.489 Q64.179 482.291 58.9939 482.291 Q55.6766 482.291 52.7459 481.196 Q49.783 480.101 47.6896 478.329 Q45.5962 476.526 44.0825 474.272 Q42.5367 471.985 41.7959 469.602 Q41.0552 467.218 41.0552 464.996 Q41.0552 461.743 42.6977 459.843 Q44.3402 457.943 46.659 457.943 Q47.2065 457.943 47.8828 458.104 Q48.5592 458.233 49.6219 458.684 Q50.6847 459.103 51.7475 460.198 Q52.7781 461.293 53.4544 462.903 Q54.9681 466.478 54.9681 472.983 L54.9681 476.494 Q59.1227 477.524 61.828 477.524 Q62.8908 477.524 63.9858 477.331 Q65.0486 477.138 66.4012 476.623 Q67.7538 476.075 68.6234 474.851 Q69.4608 473.595 69.4608 471.792 Q69.4608 471.212 69.4286 470.6 Q69.3963 469.956 69.0421 468.346 Q68.6878 466.703 68.0759 465.254 Q67.464 463.805 66.1436 461.969 Q64.7909 460.101 62.9552 458.62 Q62.2788 458.104 62.2788 457.75 Q62.2788 457.46 62.5687 457.202 M46.659 460.133 Q44.8877 460.133 43.6961 461.454 Q42.5045 462.742 42.5045 464.996 Q42.5045 465.705 42.6655 466.574 Q42.8265 467.444 43.5028 468.893 Q44.1792 470.31 45.3064 471.566 Q46.4014 472.822 48.5592 474.078 Q50.6847 475.334 53.5189 476.075 L53.5189 473.37 Q53.5189 472.436 53.5189 471.759 Q53.4866 471.083 53.3578 469.602 Q53.229 468.088 53.0036 466.993 Q52.7459 465.898 52.2306 464.513 Q51.7153 463.128 51.039 462.259 Q50.3305 461.357 49.2033 460.745 Q48.0761 460.133 46.659 460.133 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M45.403 420.415 Q47.2065 420.415 48.2371 421.543 Q49.2355 422.67 49.2355 423.958 Q49.2355 425.182 48.5269 425.826 Q47.8184 426.47 46.9167 426.47 Q45.6928 426.47 44.63 425.568 Q43.5672 424.667 43.3418 423.314 Q42.5045 424.634 42.5045 426.599 Q42.5045 427.887 43.1808 429.014 Q43.8571 430.109 44.7267 430.786 Q45.5962 431.43 46.8522 432.01 Q48.0761 432.557 48.8168 432.782 Q49.5253 432.976 50.2983 433.137 L59.3159 435.391 Q63.5993 436.486 65.113 436.486 Q66.9809 436.486 68.2369 435.584 Q69.4608 434.683 69.4608 432.879 Q69.4608 432.171 69.2675 431.365 Q69.0421 430.56 68.4624 429.53 Q67.8505 428.467 66.9487 427.533 Q66.0147 426.567 64.4366 425.633 Q62.8586 424.699 60.8296 424.087 Q60.1211 423.894 60.1211 423.25 Q60.1211 422.444 60.7652 422.444 Q61.3127 422.444 62.4721 422.895 Q63.5993 423.314 65.0808 424.248 Q66.53 425.15 67.8505 426.341 Q69.1387 427.533 70.0405 429.304 Q70.9422 431.076 70.9422 433.008 Q70.9422 435.778 69.4608 437.613 Q67.9793 439.449 65.9181 440.125 Q66.208 440.286 66.5944 440.512 Q66.9809 440.737 67.8505 441.414 Q68.6878 442.058 69.3319 442.798 Q69.9438 443.539 70.4269 444.699 Q70.9422 445.826 70.9422 447.05 Q70.9422 448.596 70.4913 449.98 Q70.0405 451.333 69.0099 452.299 Q67.9793 453.265 66.5622 453.265 Q64.9841 453.265 63.8891 452.203 Q62.7619 451.108 62.7619 449.626 Q62.7619 448.692 63.3094 447.951 Q63.8569 447.178 65.0486 447.178 Q66.369 447.178 67.3674 448.08 Q68.3658 448.982 68.6234 450.27 Q69.4608 448.95 69.4608 446.985 Q69.4608 444.86 67.5928 443.185 Q65.7249 441.51 62.6009 440.705 Q55.0969 438.708 51.7475 437.935 Q48.3659 437.162 46.9167 437.162 Q45.564 437.162 44.63 437.517 Q43.6961 437.871 43.2774 438.483 Q42.8265 439.063 42.6655 439.61 Q42.5045 440.125 42.5045 440.705 Q42.5045 441.671 42.8909 442.766 Q43.2774 443.829 44.1792 445.117 Q45.0487 446.373 46.8522 447.565 Q48.6558 448.757 51.1356 449.562 Q51.8764 449.723 51.8764 450.431 Q51.8441 451.204 51.2 451.204 Q50.6525 451.204 49.5253 450.786 Q48.3659 450.335 46.9167 449.433 Q45.4674 448.499 44.1792 447.307 Q42.8587 446.083 41.957 444.312 Q41.0552 442.509 41.0552 440.576 Q41.0552 439.707 41.2484 438.869 Q41.4095 438 41.8925 436.969 Q42.3756 435.906 43.4384 434.972 Q44.5012 434.039 46.0471 433.459 Q45.3064 433.072 44.5978 432.557 Q43.8893 432.01 43.0197 431.172 Q42.118 430.303 41.6027 429.111 Q41.0552 427.887 41.0552 426.535 Q41.0552 425.214 41.4095 423.926 Q41.7315 422.638 42.7943 421.543 Q43.8249 420.415 45.403 420.415 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M24.3726 368.56 L41.184 372.714 Q42.2468 373.004 42.3756 373.198 Q42.5045 373.359 42.5045 373.874 Q42.5045 374.872 41.8281 374.872 Q41.7637 374.872 40.9264 374.776 Q40.0568 374.679 38.4787 374.679 Q32.6495 374.679 29.2034 377.513 Q25.7574 380.315 25.7574 385.307 Q25.7574 389.623 27.9474 393.97 Q30.1374 398.286 33.7122 401.378 Q36.4175 403.697 39.8314 405.403 Q43.2452 407.078 46.3692 407.883 Q49.4931 408.656 51.8441 409.01 Q54.1952 409.365 55.9021 409.365 Q58.3819 409.365 60.4753 408.849 Q62.5687 408.302 64.0502 407.336 Q65.4994 406.37 66.6266 405.146 Q67.7216 403.89 68.3658 402.44 Q69.0099 400.959 69.3319 399.478 Q69.6218 397.996 69.6218 396.45 Q69.6218 390.234 64.7909 384.309 Q60.8296 379.607 54.3562 377.642 Q53.7121 377.481 53.7121 376.805 Q53.7121 375.999 54.3562 375.999 Q54.485 375.999 55.1291 376.161 Q55.7411 376.322 56.9971 376.805 Q58.2209 377.288 59.6058 378.028 Q60.9906 378.769 62.7297 380.154 Q64.4688 381.539 65.9825 383.246 Q68.4946 386.144 70.0727 389.816 Q71.6508 393.487 71.6508 397.513 Q71.6508 402.537 69.4286 406.595 Q67.2063 410.653 63.0518 413.036 Q58.8972 415.387 53.5833 415.387 Q47.9794 415.387 42.4722 412.811 Q36.965 410.234 32.8749 406.144 Q28.7848 402.054 26.2405 396.643 Q23.6962 391.233 23.6962 385.822 Q23.6962 383.761 24.2437 381.925 Q24.7912 380.09 25.4675 378.995 Q26.1439 377.867 27.1423 376.869 Q28.1084 375.871 28.5593 375.549 Q29.0102 375.194 29.5577 374.872 L24.5014 370.267 Q23.6962 369.462 23.6962 369.268 Q23.6962 368.882 23.9217 368.721 Q24.1471 368.56 24.3726 368.56 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M52.1984 335.167 Q55.7089 335.167 59.1871 336.713 Q62.6331 338.259 65.2096 340.739 Q67.7538 343.186 69.3641 346.407 Q70.9422 349.627 70.9422 352.848 Q70.9422 357.453 67.8183 360.449 Q64.6621 363.412 59.7668 363.412 Q55.1936 363.412 50.8458 360.867 Q46.4658 358.291 43.7605 354.168 Q41.0552 350.046 41.0552 345.731 Q41.0552 341.19 44.1147 338.194 Q47.1743 335.167 52.1984 335.167 M49.6219 339.998 Q46.498 339.998 44.5012 341.512 Q42.5045 343.025 42.5045 345.795 Q42.5045 346.6 42.7621 347.534 Q42.9875 348.468 43.5994 349.692 Q44.2114 350.883 45.4996 352.236 Q46.7556 353.557 48.5592 354.716 Q50.9424 356.23 55.3224 357.389 Q59.6702 358.516 62.2788 358.516 Q65.8859 358.516 67.6894 356.842 Q69.4608 355.167 69.4608 352.784 Q69.4608 350.465 67.8505 348.017 Q66.208 345.537 63.4061 343.83 Q60.5075 342.123 56.2564 341.061 Q51.973 339.998 49.6219 339.998 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M60.7652 297.31 Q61.0228 297.31 62.0212 297.6 Q63.0196 297.89 64.5655 298.599 Q66.1113 299.275 67.5284 300.209 Q68.9133 301.143 69.9438 302.689 Q70.9422 304.202 70.9422 305.942 Q70.9422 308.26 69.3963 309.806 Q67.8505 311.352 65.5316 311.352 Q64.2434 311.352 62.4721 310.676 Q51.039 306.392 47.1099 306.392 Q42.5045 306.392 42.5045 309.967 Q42.5045 311.739 43.1808 313.413 Q43.8249 315.056 44.7267 316.183 Q45.6284 317.31 46.8844 318.341 Q48.1083 319.339 48.9456 319.854 Q49.7508 320.338 50.5559 320.724 L53.8409 321.561 Q54.7427 321.755 58.2531 322.689 L64.2112 324.138 Q68.6556 325.168 69.0743 325.394 Q69.976 325.716 70.4591 326.424 Q70.9422 327.133 70.9422 327.842 Q70.9422 328.647 70.4591 329.194 Q69.976 329.742 69.1387 329.742 Q69.0099 329.742 68.5268 329.645 Q68.0437 329.548 67.3674 329.387 Q66.6911 329.226 66.3046 329.162 L51.0712 325.329 Q48.3015 324.621 47.4319 324.46 Q46.5302 324.267 45.5318 324.267 Q42.5045 324.267 42.5045 326.328 Q42.5045 328.003 44.5012 329.098 Q46.498 330.193 50.3627 331.127 Q51.4255 331.416 51.6509 331.61 Q51.8764 331.771 51.8764 332.254 Q51.8441 333.059 51.2 333.059 Q51.039 333.059 49.9762 332.801 Q48.9134 332.544 47.3997 332.061 Q45.8539 331.545 44.8233 331.062 Q44.0503 330.643 43.6961 330.418 Q43.3096 330.16 42.5689 329.548 Q41.7959 328.904 41.4417 328.067 Q41.0552 327.197 41.0552 326.135 Q41.0552 323.751 42.6011 322.012 Q44.1147 320.273 46.7878 320.048 Q41.0552 315.764 41.0552 309.774 Q41.0552 306.231 42.9231 304.202 Q44.7911 302.173 48.1083 302.173 Q48.8812 302.173 49.8796 302.334 Q50.8458 302.463 52.0696 302.785 Q53.2934 303.075 54.2274 303.333 Q55.1614 303.591 56.675 304.106 Q58.1565 304.621 58.8006 304.847 Q59.4447 305.072 60.9584 305.619 Q62.4399 306.135 62.6009 306.199 Q65.5961 307.391 67.303 307.391 Q68.4302 307.391 68.9455 307.037 Q69.4608 306.65 69.4608 305.813 Q69.4608 303.558 67.2386 301.884 Q64.9841 300.177 61.3127 299.082 Q60.5075 298.824 60.3143 298.695 Q60.1211 298.534 60.1211 298.083 Q60.1211 297.31 60.7652 297.31 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M44.1469 264.409 Q44.1792 264.409 45.3386 264.602 L74.6137 271.945 Q76.1596 272.332 77.7055 273.427 Q79.2835 274.49 80.6362 276.196 Q82.021 277.871 82.8584 280.448 Q83.728 282.992 83.728 285.923 Q83.728 290.593 82.7296 292.654 Q81.7634 294.683 79.7022 294.683 Q77.8987 294.683 76.8681 293.555 Q75.8697 292.428 75.8697 291.14 Q75.8697 289.916 76.5783 289.272 Q77.2868 288.628 78.1885 288.628 Q79.1869 288.628 80.1853 289.304 Q81.2159 289.981 81.6024 291.333 Q82.2787 289.175 82.2787 286.051 Q82.2787 279.449 75.29 276.615 Q75.1934 276.551 75.1612 276.551 L66.4334 274.361 L66.369 274.457 Q67.0131 275.005 67.7538 275.874 Q68.4624 276.712 69.3319 278.515 Q70.2015 280.319 70.2015 282.09 Q70.2015 285.794 67.3674 288.338 Q64.5011 290.85 59.7668 290.85 Q56.3208 290.85 52.8747 289.465 Q49.3965 288.048 46.8522 285.858 Q44.2758 283.636 42.6655 280.802 Q41.0552 277.936 41.0552 275.166 Q41.0552 273.234 42.2146 271.591 Q43.3418 269.949 45.2097 269.047 Q43.6639 268.886 43.0197 268.016 Q42.3756 267.114 42.3756 266.341 Q42.3756 265.472 42.8587 264.957 Q43.3096 264.409 44.1469 264.409 M48.1727 269.82 Q47.9794 269.82 47.4642 269.949 Q46.9167 270.077 46.0471 270.464 Q45.1775 270.818 44.4046 271.366 Q43.6317 271.913 43.0842 272.911 Q42.5045 273.878 42.5045 275.101 Q42.5045 277.098 44.1792 279.095 Q45.8217 281.092 48.3659 282.477 Q50.8136 283.765 55.5478 284.989 Q60.2821 286.18 62.6975 286.18 Q65.0808 286.18 66.9165 285.15 Q68.7522 284.119 68.7522 281.897 Q68.7522 279.32 66.369 276.551 Q63.8891 273.684 61.7636 273.201 L49.1711 270.013 Q48.3981 269.82 48.1727 269.82 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M62.5687 234.226 Q62.8586 233.968 63.1484 233.968 Q63.4383 233.968 64.2756 234.612 Q65.113 235.224 66.2402 236.545 Q67.3674 237.865 68.4302 239.572 Q69.493 241.279 70.2015 243.791 Q70.9422 246.303 70.9422 248.944 Q70.9422 253.678 67.5606 256.512 Q64.179 259.314 58.9939 259.314 Q55.6766 259.314 52.7459 258.219 Q49.783 257.124 47.6896 255.353 Q45.5962 253.549 44.0825 251.295 Q42.5367 249.008 41.7959 246.625 Q41.0552 244.242 41.0552 242.02 Q41.0552 238.767 42.6977 236.867 Q44.3402 234.967 46.659 234.967 Q47.2065 234.967 47.8828 235.128 Q48.5592 235.256 49.6219 235.707 Q50.6847 236.126 51.7475 237.221 Q52.7781 238.316 53.4544 239.926 Q54.9681 243.501 54.9681 250.007 L54.9681 253.517 Q59.1227 254.548 61.828 254.548 Q62.8908 254.548 63.9858 254.354 Q65.0486 254.161 66.4012 253.646 Q67.7538 253.098 68.6234 251.875 Q69.4608 250.619 69.4608 248.815 Q69.4608 248.235 69.4286 247.623 Q69.3963 246.979 69.0421 245.369 Q68.6878 243.727 68.0759 242.277 Q67.464 240.828 66.1436 238.992 Q64.7909 237.124 62.9552 235.643 Q62.2788 235.128 62.2788 234.773 Q62.2788 234.483 62.5687 234.226 M46.659 237.157 Q44.8877 237.157 43.6961 238.477 Q42.5045 239.765 42.5045 242.02 Q42.5045 242.728 42.6655 243.598 Q42.8265 244.467 43.5028 245.917 Q44.1792 247.334 45.3064 248.59 Q46.4014 249.846 48.5592 251.102 Q50.6847 252.358 53.5189 253.098 L53.5189 250.393 Q53.5189 249.459 53.5189 248.783 Q53.4866 248.107 53.3578 246.625 Q53.229 245.111 53.0036 244.016 Q52.7459 242.921 52.2306 241.537 Q51.7153 240.152 51.039 239.282 Q50.3305 238.38 49.2033 237.768 Q48.0761 237.157 46.659 237.157 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M46.7234 204.602 Q48.5269 204.602 49.4931 205.504 Q50.4271 206.406 50.4271 207.63 Q50.4271 208.628 49.8474 209.175 Q49.2677 209.691 48.4947 209.691 Q47.3675 209.691 46.4658 208.789 Q45.564 207.855 45.5318 206.502 Q44.3402 206.953 43.6317 208.145 Q42.8909 209.337 42.6977 210.399 Q42.5045 211.43 42.5045 212.46 Q42.5045 214.489 43.1486 216.035 Q43.7927 217.581 44.7911 218.354 Q45.7572 219.127 46.6912 219.481 Q47.6252 219.836 48.4303 219.836 Q49.1389 219.836 49.7186 219.675 Q50.2661 219.481 50.6847 219.03 Q51.0712 218.58 51.3289 218.258 Q51.5865 217.903 51.8119 217.13 Q52.0374 216.357 52.134 216.035 Q52.1984 215.713 52.3916 214.811 Q52.7781 212.944 53.0036 212.106 Q53.1968 211.269 53.7443 210.174 Q54.2918 209.047 55.1614 208.209 Q57.1903 206.18 59.9922 206.18 Q61.0228 206.18 62.2788 206.535 Q63.5349 206.857 65.113 207.791 Q66.6911 208.725 67.9471 210.142 Q69.2031 211.559 70.0727 214.006 Q70.9422 216.422 70.9422 219.449 Q70.9422 223.668 69.1709 226.277 Q67.3674 228.885 64.5333 228.885 Q62.4721 228.885 61.3449 227.758 Q60.1855 226.631 60.1855 225.182 Q60.1855 224.087 60.7974 223.41 Q61.3771 222.734 62.4721 222.734 Q63.9536 222.734 65.0808 223.926 Q66.208 225.117 65.9825 226.889 Q69.4608 225.375 69.4608 219.385 Q69.4608 217.13 68.8811 215.391 Q68.2691 213.62 67.4318 212.654 Q66.5622 211.655 65.4994 211.011 Q64.4366 210.367 63.6315 210.174 Q62.8263 209.948 62.2144 209.948 Q61.1516 209.948 60.3465 210.367 Q59.5414 210.786 59.0905 211.365 Q58.6074 211.913 58.2209 212.976 Q57.8022 214.006 57.6412 214.747 Q57.4802 215.488 57.2225 216.808 Q57.0937 217.42 57.0293 217.807 Q56.9327 218.193 56.675 218.998 Q56.3852 219.771 56.0953 220.319 Q55.8055 220.834 55.2902 221.51 Q54.7749 222.187 54.163 222.605 Q53.5511 223.024 52.6493 223.314 Q51.7475 223.604 50.6847 223.604 Q49.7186 223.604 48.5592 223.314 Q47.3997 222.992 46.0471 222.187 Q44.6944 221.349 43.5994 220.158 Q42.5045 218.966 41.7959 216.969 Q41.0552 214.94 41.0552 212.46 Q41.0552 208.853 42.7299 206.728 Q44.3724 204.602 46.7234 204.602 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M42.5045 180.342 Q43.4062 180.342 43.6317 180.761 Q43.8249 181.179 43.8249 182.339 L43.8249 188.522 L63.2772 193.417 Q64.9841 193.804 66.4334 193.804 Q68.0437 193.804 68.7522 193.321 Q69.4608 192.806 69.4608 191.743 Q69.4608 189.649 67.5606 187.395 Q65.6605 185.108 61.0228 183.176 Q60.4109 182.918 60.2821 182.789 Q60.1211 182.628 60.1211 182.21 Q60.1211 181.405 60.7652 181.405 Q60.9906 181.405 62.0212 181.856 Q63.0518 182.274 64.5655 183.208 Q66.0791 184.11 67.4962 185.302 Q68.9133 186.461 69.9438 188.232 Q70.9422 190.004 70.9422 191.904 Q70.9422 194.577 69.2353 196.284 Q67.5284 197.958 64.8553 197.958 Q63.9858 197.958 61.2161 197.282 Q58.4141 196.606 43.8249 192.934 L43.8249 198.764 Q43.8249 199.569 43.7927 199.891 Q43.7605 200.181 43.5994 200.406 Q43.4062 200.599 43.0197 200.599 Q42.4078 200.599 42.1502 200.342 Q41.8603 200.084 41.8281 199.762 Q41.7637 199.408 41.7637 198.603 L41.7637 192.419 L31.2968 189.843 Q30.2662 189.585 29.6865 188.941 Q29.0746 188.264 29.0102 187.878 Q28.9136 187.492 28.9136 187.202 Q28.9136 186.332 29.3967 185.817 Q29.8475 185.302 30.6849 185.302 Q31.1358 185.302 41.7637 188.007 L41.7637 182.21 Q41.7637 181.469 41.7959 181.179 Q41.8281 180.857 41.9892 180.6 Q42.1502 180.342 42.5045 180.342 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M28.978 160.977 Q30.395 160.977 31.4578 162.136 Q32.4884 163.263 32.4884 164.487 Q32.4884 165.614 31.8121 166.323 Q31.1036 166.999 30.1052 166.999 Q28.7848 166.999 27.6898 165.872 Q26.5948 164.745 26.5948 163.424 Q26.5948 162.329 27.2711 161.653 Q27.9474 160.977 28.978 160.977 M60.7652 160.397 Q61.0228 160.397 62.0534 160.687 Q63.0518 160.977 64.5977 161.685 Q66.1113 162.361 67.5284 163.295 Q68.9455 164.229 69.9438 165.775 Q70.9422 167.289 70.9422 169.028 Q70.9422 171.379 69.3963 172.925 Q67.8505 174.439 65.5316 174.439 Q64.2756 174.439 60.2499 172.925 Q48.5269 168.545 48.0439 168.384 Q46.2081 167.643 44.5978 167.643 Q43.8571 167.643 43.4062 167.804 Q42.9231 167.965 42.7621 168.287 Q42.5689 168.609 42.5367 168.803 Q42.5045 168.964 42.5045 169.286 Q42.5045 171.186 44.4368 172.957 Q46.3692 174.728 50.6847 175.952 Q51.4899 176.21 51.6831 176.371 Q51.8764 176.532 51.8764 177.015 Q51.8441 177.82 51.2 177.82 Q51.0068 177.82 50.2661 177.595 Q49.4931 177.369 48.3337 176.951 Q47.1421 176.532 45.9183 175.791 Q44.6622 175.051 43.5672 174.149 Q42.4722 173.215 41.7637 171.894 Q41.0552 170.574 41.0552 169.092 Q41.0552 166.677 42.6333 165.196 Q44.1792 163.682 46.4658 163.682 Q47.7218 163.682 49.944 164.551 Q52.8425 165.614 53.7765 166.001 L60.7008 168.577 Q63.2128 169.511 63.9858 169.801 Q64.7265 170.059 65.6283 170.284 Q66.4978 170.477 67.303 170.477 Q68.4302 170.477 68.9455 170.123 Q69.4608 169.737 69.4608 168.899 Q69.4608 166.58 67.1741 164.873 Q64.8553 163.167 61.3127 162.168 Q61.2161 162.136 61.055 162.104 Q60.2499 161.846 60.1533 161.588 Q60.1211 161.46 60.1211 161.202 Q60.1211 160.397 60.7652 160.397 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M52.1984 125.209 Q55.7089 125.209 59.1871 126.755 Q62.6331 128.301 65.2096 130.781 Q67.7538 133.228 69.3641 136.449 Q70.9422 139.67 70.9422 142.89 Q70.9422 147.496 67.8183 150.491 Q64.6621 153.454 59.7668 153.454 Q55.1936 153.454 50.8458 150.909 Q46.4658 148.333 43.7605 144.211 Q41.0552 140.088 41.0552 135.773 Q41.0552 131.232 44.1147 128.237 Q47.1743 125.209 52.1984 125.209 M49.6219 130.04 Q46.498 130.04 44.5012 131.554 Q42.5045 133.067 42.5045 135.837 Q42.5045 136.642 42.7621 137.576 Q42.9875 138.51 43.5994 139.734 Q44.2114 140.926 45.4996 142.278 Q46.7556 143.599 48.5592 144.758 Q50.9424 146.272 55.3224 147.431 Q59.6702 148.558 62.2788 148.558 Q65.8859 148.558 67.6894 146.884 Q69.4608 145.209 69.4608 142.826 Q69.4608 140.507 67.8505 138.059 Q66.208 135.579 63.4061 133.873 Q60.5075 132.166 56.2564 131.103 Q51.973 130.04 49.6219 130.04 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M60.7652 87.3525 Q61.0228 87.3525 62.0212 87.6424 Q63.0196 87.9322 64.5655 88.6407 Q66.1113 89.3171 67.5284 90.251 Q68.9133 91.185 69.9438 92.7309 Q70.9422 94.2446 70.9422 95.9837 Q70.9422 98.3025 69.3963 99.8484 Q67.8505 101.394 65.5316 101.394 Q64.2434 101.394 62.4721 100.718 Q51.039 96.4346 47.1099 96.4346 Q42.5045 96.4346 42.5045 100.009 Q42.5045 101.781 43.1808 103.455 Q43.8249 105.098 44.7267 106.225 Q45.6284 107.352 46.8844 108.383 Q48.1083 109.381 48.9456 109.897 Q49.7508 110.38 50.5559 110.766 L53.8409 111.604 Q54.7427 111.797 58.2531 112.731 L64.2112 114.18 Q68.6556 115.211 69.0743 115.436 Q69.976 115.758 70.4591 116.467 Q70.9422 117.175 70.9422 117.884 Q70.9422 118.689 70.4591 119.236 Q69.976 119.784 69.1387 119.784 Q69.0099 119.784 68.5268 119.687 Q68.0437 119.591 67.3674 119.43 Q66.6911 119.269 66.3046 119.204 L51.0712 115.372 Q48.3015 114.663 47.4319 114.502 Q46.5302 114.309 45.5318 114.309 Q42.5045 114.309 42.5045 116.37 Q42.5045 118.045 44.5012 119.14 Q46.498 120.235 50.3627 121.169 Q51.4255 121.459 51.6509 121.652 Q51.8764 121.813 51.8764 122.296 Q51.8441 123.101 51.2 123.101 Q51.039 123.101 49.9762 122.843 Q48.9134 122.586 47.3997 122.103 Q45.8539 121.587 44.8233 121.104 Q44.0503 120.686 43.6961 120.46 Q43.3096 120.202 42.5689 119.591 Q41.7959 118.946 41.4417 118.109 Q41.0552 117.24 41.0552 116.177 Q41.0552 113.794 42.6011 112.054 Q44.1147 110.315 46.7878 110.09 Q41.0552 105.806 41.0552 99.8162 Q41.0552 96.2735 42.9231 94.2446 Q44.7911 92.2156 48.1083 92.2156 Q48.8812 92.2156 49.8796 92.3766 Q50.8458 92.5054 52.0696 92.8275 Q53.2934 93.1174 54.2274 93.375 Q55.1614 93.6326 56.675 94.1479 Q58.1565 94.6632 58.8006 94.8887 Q59.4447 95.1141 60.9584 95.6616 Q62.4399 96.1769 62.6009 96.2413 Q65.5961 97.4329 67.303 97.4329 Q68.4302 97.4329 68.9455 97.0787 Q69.4608 96.6922 69.4608 95.8549 Q69.4608 93.6004 67.2386 91.9257 Q64.9841 90.2188 61.3127 89.1238 Q60.5075 88.8662 60.3143 88.7374 Q60.1211 88.5763 60.1211 88.1254 Q60.1211 87.3525 60.7652 87.3525 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><polyline clip-path=\"url(#clip722)\" style=\"stroke:#009af9; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  -1182.27,1034.68 2920.27,-132.546 \n",
       "  \"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"569.509\" cy=\"536.275\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"569.509\" cy=\"536.275\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"523.434\" cy=\"549.384\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"523.434\" cy=\"549.384\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"615.584\" cy=\"523.166\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"615.584\" cy=\"510.057\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"523.434\" cy=\"549.384\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"569.509\" cy=\"523.166\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"615.584\" cy=\"523.166\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"569.509\" cy=\"523.166\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"753.81\" cy=\"444.512\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"730.773\" cy=\"457.621\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"684.697\" cy=\"503.503\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"661.66\" cy=\"483.839\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"822.923\" cy=\"464.176\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"822.923\" cy=\"424.849\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"684.697\" cy=\"464.176\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"753.81\" cy=\"464.176\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"822.923\" cy=\"424.849\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"753.81\" cy=\"464.176\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"915.074\" cy=\"378.967\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"868.998\" cy=\"405.185\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"845.961\" cy=\"457.621\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"799.885\" cy=\"457.621\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"984.187\" cy=\"405.185\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"938.111\" cy=\"378.967\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"845.961\" cy=\"431.403\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"938.111\" cy=\"405.185\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"984.187\" cy=\"352.749\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"892.036\" cy=\"405.185\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1076.34\" cy=\"274.095\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"984.187\" cy=\"300.313\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"984.187\" cy=\"392.076\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"892.036\" cy=\"411.74\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1145.45\" cy=\"293.759\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1099.37\" cy=\"274.095\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"961.149\" cy=\"339.64\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1076.34\" cy=\"300.313\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1168.49\" cy=\"247.877\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1053.3\" cy=\"313.422\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"845.961\" cy=\"431.403\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"845.961\" cy=\"424.849\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"845.961\" cy=\"444.512\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"845.961\" cy=\"444.512\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"938.111\" cy=\"378.967\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"845.961\" cy=\"392.076\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"892.036\" cy=\"444.512\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"938.111\" cy=\"418.294\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"845.961\" cy=\"405.185\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"845.961\" cy=\"405.185\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1145.45\" cy=\"260.986\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1145.45\" cy=\"208.55\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1145.45\" cy=\"326.531\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1145.45\" cy=\"254.432\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1283.68\" cy=\"215.105\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1145.45\" cy=\"228.214\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1214.56\" cy=\"280.65\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1260.64\" cy=\"247.877\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1168.49\" cy=\"201.996\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1168.49\" cy=\"313.422\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1283.68\" cy=\"169.223\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1283.68\" cy=\"143.005\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1283.68\" cy=\"208.55\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1283.68\" cy=\"221.659\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1329.75\" cy=\"103.678\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1283.68\" cy=\"129.896\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1329.75\" cy=\"221.659\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1329.75\" cy=\"70.9058\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1283.68\" cy=\"169.223\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1283.68\" cy=\"169.223\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1283.68\" cy=\"110.233\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1283.68\" cy=\"136.451\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1283.68\" cy=\"195.441\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1283.68\" cy=\"162.669\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1329.75\" cy=\"64.3513\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1283.68\" cy=\"143.005\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1329.75\" cy=\"162.669\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1329.75\" cy=\"97.1238\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1283.68\" cy=\"116.787\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1283.68\" cy=\"169.223\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1191.53\" cy=\"287.204\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1168.49\" cy=\"313.422\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1237.6\" cy=\"274.095\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1237.6\" cy=\"300.313\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1283.68\" cy=\"287.204\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1214.56\" cy=\"313.422\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1237.6\" cy=\"300.313\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1214.56\" cy=\"313.422\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1260.64\" cy=\"287.204\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1260.64\" cy=\"274.095\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1467.98\" cy=\"123.342\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1444.94\" cy=\"162.669\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1467.98\" cy=\"169.223\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1467.98\" cy=\"149.56\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1491.02\" cy=\"90.5693\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1444.94\" cy=\"175.778\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1491.02\" cy=\"123.342\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1467.98\" cy=\"143.005\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1514.05\" cy=\"129.896\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip722)\" cx=\"1491.02\" cy=\"116.787\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<path clip-path=\"url(#clip720)\" d=\"\n",
       "M230.825 171.073 L682.63 171.073 L682.63 67.3926 L230.825 67.3926  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip720)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  230.825,171.073 682.63,171.073 682.63,67.3926 230.825,67.3926 230.825,171.073 \n",
       "  \"/>\n",
       "<circle clip-path=\"url(#clip720)\" cx=\"291.603\" cy=\"119.233\" r=\"23.04\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"2.56\"/>\n",
       "<path clip-path=\"url(#clip720)\" d=\"M352.382 101.953 L381.618 101.953 L381.618 105.888 L369.349 105.888 L369.349 136.513 L364.65 136.513 L364.65 105.888 L352.382 105.888 L352.382 101.953 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M389.881 123.48 Q384.719 123.48 382.729 124.661 Q380.738 125.841 380.738 128.689 Q380.738 130.957 382.219 132.3 Q383.724 133.619 386.294 133.619 Q389.835 133.619 391.965 131.119 Q394.118 128.596 394.118 124.429 L394.118 123.48 L389.881 123.48 M398.377 121.721 L398.377 136.513 L394.118 136.513 L394.118 132.577 Q392.659 134.939 390.483 136.073 Q388.307 137.184 385.159 137.184 Q381.178 137.184 378.817 134.962 Q376.479 132.716 376.479 128.966 Q376.479 124.591 379.395 122.369 Q382.335 120.147 388.145 120.147 L394.118 120.147 L394.118 119.73 Q394.118 116.791 392.173 115.193 Q390.252 113.573 386.757 113.573 Q384.534 113.573 382.428 114.105 Q380.321 114.638 378.377 115.703 L378.377 111.767 Q380.715 110.865 382.914 110.425 Q385.113 109.962 387.196 109.962 Q392.821 109.962 395.599 112.878 Q398.377 115.795 398.377 121.721 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M427.335 115.564 Q428.932 112.693 431.154 111.328 Q433.377 109.962 436.386 109.962 Q440.437 109.962 442.636 112.809 Q444.835 115.633 444.835 120.865 L444.835 136.513 L440.553 136.513 L440.553 121.003 Q440.553 117.277 439.233 115.471 Q437.914 113.666 435.205 113.666 Q431.895 113.666 429.974 115.865 Q428.053 118.064 428.053 121.86 L428.053 136.513 L423.77 136.513 L423.77 121.003 Q423.77 117.253 422.451 115.471 Q421.131 113.666 418.377 113.666 Q415.113 113.666 413.192 115.888 Q411.27 118.087 411.27 121.86 L411.27 136.513 L406.988 136.513 L406.988 110.587 L411.27 110.587 L411.27 114.615 Q412.729 112.23 414.766 111.096 Q416.803 109.962 419.604 109.962 Q422.428 109.962 424.395 111.397 Q426.386 112.832 427.335 115.564 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M465.113 123.48 Q459.951 123.48 457.96 124.661 Q455.969 125.841 455.969 128.689 Q455.969 130.957 457.451 132.3 Q458.955 133.619 461.525 133.619 Q465.066 133.619 467.196 131.119 Q469.349 128.596 469.349 124.429 L469.349 123.48 L465.113 123.48 M473.608 121.721 L473.608 136.513 L469.349 136.513 L469.349 132.577 Q467.89 134.939 465.714 136.073 Q463.539 137.184 460.39 137.184 Q456.409 137.184 454.048 134.962 Q451.71 132.716 451.71 128.966 Q451.71 124.591 454.627 122.369 Q457.566 120.147 463.376 120.147 L469.349 120.147 L469.349 119.73 Q469.349 116.791 467.404 115.193 Q465.483 113.573 461.988 113.573 Q459.765 113.573 457.659 114.105 Q455.552 114.638 453.608 115.703 L453.608 111.767 Q455.946 110.865 458.145 110.425 Q460.344 109.962 462.427 109.962 Q468.052 109.962 470.83 112.878 Q473.608 115.795 473.608 121.721 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M482.219 100.494 L486.501 100.494 L486.501 121.767 L499.21 110.587 L504.649 110.587 L490.899 122.716 L505.228 136.513 L499.673 136.513 L486.501 123.851 L486.501 136.513 L482.219 136.513 L482.219 100.494 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M509.835 110.587 L514.094 110.587 L514.094 136.513 L509.835 136.513 L509.835 110.587 M509.835 100.494 L514.094 100.494 L514.094 105.888 L509.835 105.888 L509.835 100.494 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M520.853 121.628 L533.33 121.628 L533.33 125.425 L520.853 125.425 L520.853 121.628 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M544.742 132.577 L561.061 132.577 L561.061 136.513 L539.117 136.513 L539.117 132.577 Q541.779 129.823 546.362 125.193 Q550.969 120.54 552.149 119.198 Q554.394 116.675 555.274 114.939 Q556.177 113.179 556.177 111.49 Q556.177 108.735 554.232 106.999 Q552.311 105.263 549.209 105.263 Q547.01 105.263 544.557 106.027 Q542.126 106.791 539.348 108.341 L539.348 103.619 Q542.172 102.485 544.626 101.906 Q547.08 101.328 549.117 101.328 Q554.487 101.328 557.682 104.013 Q560.876 106.698 560.876 111.189 Q560.876 113.318 560.066 115.24 Q559.279 117.138 557.172 119.73 Q556.594 120.402 553.492 123.619 Q550.39 126.814 544.742 132.577 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M580.876 105.031 Q577.265 105.031 575.436 108.596 Q573.631 112.138 573.631 119.267 Q573.631 126.374 575.436 129.939 Q577.265 133.48 580.876 133.48 Q584.51 133.48 586.316 129.939 Q588.144 126.374 588.144 119.267 Q588.144 112.138 586.316 108.596 Q584.51 105.031 580.876 105.031 M580.876 101.328 Q586.686 101.328 589.742 105.934 Q592.82 110.517 592.82 119.267 Q592.82 127.994 589.742 132.601 Q586.686 137.184 580.876 137.184 Q575.066 137.184 571.987 132.601 Q568.931 127.994 568.931 119.267 Q568.931 110.517 571.987 105.934 Q575.066 101.328 580.876 101.328 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M601.848 132.577 L609.487 132.577 L609.487 106.212 L601.177 107.879 L601.177 103.619 L609.44 101.953 L614.116 101.953 L614.116 132.577 L621.755 132.577 L621.755 136.513 L601.848 136.513 L601.848 132.577 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip720)\" d=\"M630.019 101.953 L652.241 101.953 L652.241 103.943 L639.695 136.513 L634.811 136.513 L646.616 105.888 L630.019 105.888 L630.019 101.953 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /></svg>\n"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "begin\n",
    "    plt = plot(; size=(400, 200))\n",
    "    Plots.abline!(plt, 1, 0; label=\"\")\n",
    "    @df data scatter!(plt, :OrderVertex[1:100], :Tamaki5s[1:100]; \n",
    "        legend=:topleft, \n",
    "        label=\"Tamaki-2017\", \n",
    "        ylabel=L\"Vertex Congestion\", \n",
    "        xlabel=L\"Vertex Congestion\",\n",
    "    )\n",
    "    savefig(plt, \"tamaki5s.pdf\")\n",
    "    plt\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "81c2bdab",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"400\" height=\"200\" viewBox=\"0 0 1600 800\">\n",
       "<defs>\n",
       "  <clipPath id=\"clip770\">\n",
       "    <rect x=\"0\" y=\"0\" width=\"1600\" height=\"800\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip770)\" d=\"\n",
       "M0 800 L1600 800 L1600 0 L0 0  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip771\">\n",
       "    <rect x=\"320\" y=\"0\" width=\"1121\" height=\"800\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<defs>\n",
       "  <clipPath id=\"clip772\">\n",
       "    <rect x=\"185\" y=\"47\" width=\"1369\" height=\"605\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip770)\" d=\"\n",
       "M185.241 651.7 L1552.76 651.7 L1552.76 47.2441 L185.241 47.2441  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip772)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  223.944,651.7 223.944,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip772)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  450.279,651.7 450.279,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip772)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  676.614,651.7 676.614,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip772)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  902.949,651.7 902.949,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip772)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1129.28,651.7 1129.28,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip772)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1355.62,651.7 1355.62,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip770)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  185.241,651.7 1552.76,651.7 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip770)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  223.944,651.7 223.944,632.802 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip770)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  450.279,651.7 450.279,632.802 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip770)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  676.614,651.7 676.614,632.802 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip770)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  902.949,651.7 902.949,632.802 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip770)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1129.28,651.7 1129.28,632.802 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip770)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1355.62,651.7 1355.62,632.802 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip770)\" d=\"M223.944 676.219 Q220.333 676.219 218.504 679.783 Q216.699 683.325 216.699 690.455 Q216.699 697.561 218.504 701.126 Q220.333 704.667 223.944 704.667 Q227.578 704.667 229.384 701.126 Q231.213 697.561 231.213 690.455 Q231.213 683.325 229.384 679.783 Q227.578 676.219 223.944 676.219 M223.944 672.515 Q229.754 672.515 232.81 677.121 Q235.889 681.705 235.889 690.455 Q235.889 699.181 232.81 703.788 Q229.754 708.371 223.944 708.371 Q218.134 708.371 215.055 703.788 Q212 699.181 212 690.455 Q212 681.705 215.055 677.121 Q218.134 672.515 223.944 672.515 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M424.967 703.765 L432.606 703.765 L432.606 677.399 L424.295 679.066 L424.295 674.807 L432.559 673.14 L437.235 673.14 L437.235 703.765 L444.874 703.765 L444.874 707.7 L424.967 707.7 L424.967 703.765 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M464.318 676.219 Q460.707 676.219 458.879 679.783 Q457.073 683.325 457.073 690.455 Q457.073 697.561 458.879 701.126 Q460.707 704.667 464.318 704.667 Q467.953 704.667 469.758 701.126 Q471.587 697.561 471.587 690.455 Q471.587 683.325 469.758 679.783 Q467.953 676.219 464.318 676.219 M464.318 672.515 Q470.128 672.515 473.184 677.121 Q476.263 681.705 476.263 690.455 Q476.263 699.181 473.184 703.788 Q470.128 708.371 464.318 708.371 Q458.508 708.371 455.429 703.788 Q452.374 699.181 452.374 690.455 Q452.374 681.705 455.429 677.121 Q458.508 672.515 464.318 672.515 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M655.387 703.765 L671.706 703.765 L671.706 707.7 L649.762 707.7 L649.762 703.765 Q652.424 701.01 657.007 696.38 Q661.614 691.728 662.794 690.385 Q665.04 687.862 665.919 686.126 Q666.822 684.367 666.822 682.677 Q666.822 679.922 664.878 678.186 Q662.957 676.45 659.855 676.45 Q657.656 676.45 655.202 677.214 Q652.771 677.978 649.994 679.529 L649.994 674.807 Q652.818 673.672 655.271 673.094 Q657.725 672.515 659.762 672.515 Q665.132 672.515 668.327 675.2 Q671.521 677.885 671.521 682.376 Q671.521 684.506 670.711 686.427 Q669.924 688.325 667.818 690.918 Q667.239 691.589 664.137 694.806 Q661.035 698.001 655.387 703.765 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M691.521 676.219 Q687.91 676.219 686.081 679.783 Q684.276 683.325 684.276 690.455 Q684.276 697.561 686.081 701.126 Q687.91 704.667 691.521 704.667 Q695.155 704.667 696.961 701.126 Q698.79 697.561 698.79 690.455 Q698.79 683.325 696.961 679.783 Q695.155 676.219 691.521 676.219 M691.521 672.515 Q697.331 672.515 700.387 677.121 Q703.466 681.705 703.466 690.455 Q703.466 699.181 700.387 703.788 Q697.331 708.371 691.521 708.371 Q685.711 708.371 682.632 703.788 Q679.577 699.181 679.577 690.455 Q679.577 681.705 682.632 677.121 Q685.711 672.515 691.521 672.515 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M891.791 689.066 Q895.148 689.783 897.023 692.052 Q898.921 694.32 898.921 697.654 Q898.921 702.769 895.402 705.57 Q891.884 708.371 885.402 708.371 Q883.227 708.371 880.912 707.931 Q878.62 707.515 876.166 706.658 L876.166 702.144 Q878.111 703.279 880.426 703.857 Q882.74 704.436 885.264 704.436 Q889.662 704.436 891.953 702.7 Q894.268 700.964 894.268 697.654 Q894.268 694.598 892.115 692.885 Q889.986 691.149 886.166 691.149 L882.139 691.149 L882.139 687.306 L886.352 687.306 Q889.801 687.306 891.629 685.941 Q893.458 684.552 893.458 681.959 Q893.458 679.297 891.56 677.885 Q889.685 676.45 886.166 676.45 Q884.245 676.45 882.046 676.867 Q879.847 677.283 877.208 678.163 L877.208 673.996 Q879.87 673.256 882.185 672.885 Q884.523 672.515 886.583 672.515 Q891.907 672.515 895.009 674.945 Q898.111 677.353 898.111 681.473 Q898.111 684.343 896.467 686.334 Q894.824 688.302 891.791 689.066 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M917.787 676.219 Q914.175 676.219 912.347 679.783 Q910.541 683.325 910.541 690.455 Q910.541 697.561 912.347 701.126 Q914.175 704.667 917.787 704.667 Q921.421 704.667 923.226 701.126 Q925.055 697.561 925.055 690.455 Q925.055 683.325 923.226 679.783 Q921.421 676.219 917.787 676.219 M917.787 672.515 Q923.597 672.515 926.652 677.121 Q929.731 681.705 929.731 690.455 Q929.731 699.181 926.652 703.788 Q923.597 708.371 917.787 708.371 Q911.976 708.371 908.898 703.788 Q905.842 699.181 905.842 690.455 Q905.842 681.705 908.898 677.121 Q911.976 672.515 917.787 672.515 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M1117.45 677.214 L1105.65 695.663 L1117.45 695.663 L1117.45 677.214 M1116.23 673.14 L1122.11 673.14 L1122.11 695.663 L1127.04 695.663 L1127.04 699.552 L1122.11 699.552 L1122.11 707.7 L1117.45 707.7 L1117.45 699.552 L1101.85 699.552 L1101.85 695.038 L1116.23 673.14 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M1144.77 676.219 Q1141.16 676.219 1139.33 679.783 Q1137.52 683.325 1137.52 690.455 Q1137.52 697.561 1139.33 701.126 Q1141.16 704.667 1144.77 704.667 Q1148.4 704.667 1150.21 701.126 Q1152.04 697.561 1152.04 690.455 Q1152.04 683.325 1150.21 679.783 Q1148.4 676.219 1144.77 676.219 M1144.77 672.515 Q1150.58 672.515 1153.64 677.121 Q1156.71 681.705 1156.71 690.455 Q1156.71 699.181 1153.64 703.788 Q1150.58 708.371 1144.77 708.371 Q1138.96 708.371 1135.88 703.788 Q1132.83 699.181 1132.83 690.455 Q1132.83 681.705 1135.88 677.121 Q1138.96 672.515 1144.77 672.515 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M1330.32 673.14 L1348.67 673.14 L1348.67 677.075 L1334.6 677.075 L1334.6 685.547 Q1335.62 685.2 1336.64 685.038 Q1337.66 684.853 1338.67 684.853 Q1344.46 684.853 1347.84 688.024 Q1351.22 691.195 1351.22 696.612 Q1351.22 702.191 1347.75 705.292 Q1344.28 708.371 1337.96 708.371 Q1335.78 708.371 1333.51 708.001 Q1331.27 707.63 1328.86 706.89 L1328.86 702.191 Q1330.94 703.325 1333.16 703.88 Q1335.39 704.436 1337.86 704.436 Q1341.87 704.436 1344.21 702.33 Q1346.54 700.223 1346.54 696.612 Q1346.54 693.001 1344.21 690.894 Q1341.87 688.788 1337.86 688.788 Q1335.99 688.788 1334.11 689.205 Q1332.26 689.621 1330.32 690.501 L1330.32 673.14 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M1370.43 676.219 Q1366.82 676.219 1364.99 679.783 Q1363.19 683.325 1363.19 690.455 Q1363.19 697.561 1364.99 701.126 Q1366.82 704.667 1370.43 704.667 Q1374.07 704.667 1375.87 701.126 Q1377.7 697.561 1377.7 690.455 Q1377.7 683.325 1375.87 679.783 Q1374.07 676.219 1370.43 676.219 M1370.43 672.515 Q1376.24 672.515 1379.3 677.121 Q1382.38 681.705 1382.38 690.455 Q1382.38 699.181 1379.3 703.788 Q1376.24 708.371 1370.43 708.371 Q1364.62 708.371 1361.54 703.788 Q1358.49 699.181 1358.49 690.455 Q1358.49 681.705 1361.54 677.121 Q1364.62 672.515 1370.43 672.515 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M650.48 728.134 Q650.415 729.326 649.61 729.39 Q648.386 729.455 647.646 729.616 Q646.905 729.745 645.746 730.228 Q644.586 730.711 643.459 731.87 Q642.332 733.03 641.172 734.865 L617.437 772.643 Q617.018 773.351 616.664 773.577 Q616.342 773.834 615.601 773.834 Q614.925 773.834 614.667 773.545 Q614.409 773.287 614.28 772.321 L609.063 731.613 Q608.966 730.872 608.87 730.55 Q608.773 730.228 608.387 729.906 Q608.032 729.584 607.26 729.487 Q606.487 729.39 605.102 729.39 Q604.458 729.39 604.168 729.358 Q603.91 729.326 603.685 729.165 Q603.459 728.972 603.459 728.585 Q603.459 728.005 603.685 727.716 Q603.942 727.394 604.136 727.361 Q604.361 727.329 604.715 727.329 Q605.263 727.329 606.454 727.394 Q607.646 727.458 608.258 727.458 Q608.838 727.458 610.061 727.49 Q611.285 727.522 611.897 727.522 Q613.25 727.522 615.987 727.426 Q618.757 727.329 620.077 727.329 Q620.979 727.329 620.979 728.07 Q620.979 728.972 620.593 729.197 Q620.206 729.39 619.337 729.39 Q617.147 729.39 615.955 729.938 Q614.796 730.485 614.796 731.355 L619.272 766.266 L639.53 734.06 Q640.528 732.547 640.528 731.548 Q640.528 729.616 637.469 729.39 Q636.438 729.39 636.438 728.585 Q636.438 728.005 636.696 727.716 Q636.953 727.394 637.147 727.361 Q637.372 727.329 637.694 727.329 Q638.757 727.329 640.915 727.426 Q643.105 727.522 644.2 727.522 Q645.101 727.522 646.937 727.426 Q648.773 727.329 649.61 727.329 Q650.48 727.329 650.48 728.134 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M677.675 764.752 Q677.932 765.042 677.932 765.332 Q677.932 765.622 677.288 766.459 Q676.676 767.297 675.356 768.424 Q674.036 769.551 672.329 770.614 Q670.622 771.677 668.11 772.385 Q665.598 773.126 662.957 773.126 Q658.222 773.126 655.388 769.744 Q652.586 766.363 652.586 761.178 Q652.586 757.86 653.681 754.93 Q654.776 751.967 656.548 749.873 Q658.351 747.78 660.606 746.266 Q662.892 744.72 665.276 743.98 Q667.659 743.239 669.881 743.239 Q673.134 743.239 675.034 744.881 Q676.934 746.524 676.934 748.843 Q676.934 749.39 676.773 750.067 Q676.644 750.743 676.193 751.806 Q675.775 752.868 674.68 753.931 Q673.585 754.962 671.974 755.638 Q668.4 757.152 661.894 757.152 L658.384 757.152 Q657.353 761.306 657.353 764.012 Q657.353 765.074 657.546 766.169 Q657.739 767.232 658.255 768.585 Q658.802 769.938 660.026 770.807 Q661.282 771.644 663.086 771.644 Q663.665 771.644 664.277 771.612 Q664.921 771.58 666.532 771.226 Q668.174 770.872 669.623 770.26 Q671.073 769.648 672.908 768.327 Q674.776 766.975 676.258 765.139 Q676.773 764.463 677.127 764.463 Q677.417 764.463 677.675 764.752 M674.744 748.843 Q674.744 747.071 673.424 745.88 Q672.135 744.688 669.881 744.688 Q669.172 744.688 668.303 744.849 Q667.433 745.01 665.984 745.687 Q664.567 746.363 663.311 747.49 Q662.055 748.585 660.799 750.743 Q659.543 752.868 658.802 755.703 L661.507 755.703 Q662.441 755.703 663.118 755.703 Q663.794 755.67 665.276 755.542 Q666.789 755.413 667.884 755.187 Q668.979 754.93 670.364 754.414 Q671.749 753.899 672.619 753.223 Q673.52 752.514 674.132 751.387 Q674.744 750.26 674.744 748.843 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M708.555 747.522 Q708.555 749.229 707.428 750.324 Q706.333 751.419 704.916 751.419 Q703.692 751.419 703.048 750.711 Q702.404 750.002 702.404 749.1 Q702.404 747.812 703.402 746.749 Q704.4 745.687 705.85 745.461 Q704.787 744.688 703.08 744.688 Q700.278 744.688 697.798 746.846 Q696.703 747.844 695.512 749.68 Q694.32 751.484 694.094 752.257 L692.001 760.855 Q691.808 761.822 690.616 766.459 Q689.457 771.065 689.36 771.258 Q689.038 772.16 688.33 772.643 Q687.621 773.126 686.913 773.126 Q686.107 773.126 685.56 772.643 Q685.012 772.16 685.012 771.322 Q685.012 771.194 685.109 770.71 Q685.206 770.227 685.367 769.551 Q685.528 768.875 685.592 768.488 L689.425 753.255 Q690.133 750.485 690.294 749.616 Q690.487 748.714 690.487 747.715 Q690.487 745.976 689.94 745.332 Q689.392 744.688 688.426 744.688 Q686.752 744.688 685.657 746.685 Q684.562 748.682 683.628 752.546 Q683.338 753.609 683.144 753.835 Q682.983 754.06 682.5 754.06 Q681.695 754.028 681.695 753.384 Q681.695 753.223 681.953 752.192 Q682.21 751.129 682.694 749.583 Q683.209 748.005 683.756 747.007 Q684.078 746.331 684.368 745.88 Q684.658 745.429 685.238 744.72 Q685.818 744.012 686.687 743.625 Q687.557 743.239 688.619 743.239 Q690.938 743.239 692.581 744.656 Q694.255 746.073 694.642 748.295 Q695.447 747.136 696.445 746.137 Q697.444 745.107 699.28 744.173 Q701.115 743.239 703.08 743.239 Q705.528 743.239 707.041 744.495 Q708.555 745.719 708.555 747.522 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M734.421 744.688 Q734.421 745.59 734.003 745.815 Q733.584 746.009 732.425 746.009 L726.241 746.009 L721.346 765.461 Q720.959 767.168 720.959 768.617 Q720.959 770.227 721.442 770.936 Q721.958 771.644 723.02 771.644 Q725.114 771.644 727.368 769.744 Q729.655 767.844 731.587 763.207 Q731.845 762.595 731.974 762.466 Q732.135 762.305 732.553 762.305 Q733.359 762.305 733.359 762.949 Q733.359 763.174 732.908 764.205 Q732.489 765.235 731.555 766.749 Q730.653 768.263 729.462 769.68 Q728.302 771.097 726.531 772.128 Q724.76 773.126 722.859 773.126 Q720.186 773.126 718.479 771.419 Q716.805 769.712 716.805 767.039 Q716.805 766.169 717.481 763.4 Q718.157 760.598 721.829 746.009 L716 746.009 Q715.194 746.009 714.872 745.976 Q714.583 745.944 714.357 745.783 Q714.164 745.59 714.164 745.203 Q714.164 744.592 714.421 744.334 Q714.679 744.044 715.001 744.012 Q715.355 743.947 716.161 743.947 L722.344 743.947 L724.921 733.48 Q725.178 732.45 725.822 731.87 Q726.499 731.258 726.885 731.194 Q727.272 731.097 727.561 731.097 Q728.431 731.097 728.946 731.58 Q729.462 732.031 729.462 732.869 Q729.462 733.319 726.756 743.947 L732.553 743.947 Q733.294 743.947 733.584 743.98 Q733.906 744.012 734.164 744.173 Q734.421 744.334 734.421 744.688 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M761.268 764.752 Q761.526 765.042 761.526 765.332 Q761.526 765.622 760.881 766.459 Q760.27 767.297 758.949 768.424 Q757.629 769.551 755.922 770.614 Q754.215 771.677 751.703 772.385 Q749.191 773.126 746.55 773.126 Q741.816 773.126 738.982 769.744 Q736.18 766.363 736.18 761.178 Q736.18 757.86 737.275 754.93 Q738.37 751.967 740.141 749.873 Q741.944 747.78 744.199 746.266 Q746.485 744.72 748.869 743.98 Q751.252 743.239 753.474 743.239 Q756.727 743.239 758.627 744.881 Q760.527 746.524 760.527 748.843 Q760.527 749.39 760.366 750.067 Q760.237 750.743 759.786 751.806 Q759.368 752.868 758.273 753.931 Q757.178 754.962 755.568 755.638 Q751.993 757.152 745.487 757.152 L741.977 757.152 Q740.946 761.306 740.946 764.012 Q740.946 765.074 741.139 766.169 Q741.333 767.232 741.848 768.585 Q742.395 769.938 743.619 770.807 Q744.875 771.644 746.679 771.644 Q747.258 771.644 747.87 771.612 Q748.514 771.58 750.125 771.226 Q751.767 770.872 753.216 770.26 Q754.666 769.648 756.501 768.327 Q758.369 766.975 759.851 765.139 Q760.366 764.463 760.72 764.463 Q761.01 764.463 761.268 764.752 M758.337 748.843 Q758.337 747.071 757.017 745.88 Q755.729 744.688 753.474 744.688 Q752.766 744.688 751.896 744.849 Q751.027 745.01 749.577 745.687 Q748.16 746.363 746.904 747.49 Q745.648 748.585 744.392 750.743 Q743.136 752.868 742.395 755.703 L745.101 755.703 Q746.035 755.703 746.711 755.703 Q747.387 755.67 748.869 755.542 Q750.382 755.413 751.477 755.187 Q752.572 754.93 753.957 754.414 Q755.342 753.899 756.212 753.223 Q757.113 752.514 757.725 751.387 Q758.337 750.26 758.337 748.843 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M798.055 747.587 Q798.055 749.39 796.928 750.421 Q795.801 751.419 794.512 751.419 Q793.289 751.419 792.644 750.711 Q792 750.002 792 749.1 Q792 747.877 792.902 746.814 Q793.804 745.751 795.156 745.525 Q793.836 744.688 791.871 744.688 Q790.583 744.688 789.456 745.364 Q788.361 746.041 787.685 746.91 Q787.041 747.78 786.461 749.036 Q785.913 750.26 785.688 751 Q785.495 751.709 785.334 752.482 L783.079 761.5 Q781.984 765.783 781.984 767.297 Q781.984 769.165 782.886 770.421 Q783.788 771.644 785.591 771.644 Q786.3 771.644 787.105 771.451 Q787.91 771.226 788.941 770.646 Q790.004 770.034 790.937 769.132 Q791.904 768.198 792.838 766.62 Q793.772 765.042 794.384 763.013 Q794.577 762.305 795.221 762.305 Q796.026 762.305 796.026 762.949 Q796.026 763.496 795.575 764.656 Q795.156 765.783 794.222 767.264 Q793.321 768.714 792.129 770.034 Q790.937 771.322 789.166 772.224 Q787.395 773.126 785.462 773.126 Q782.693 773.126 780.857 771.644 Q779.021 770.163 778.345 768.102 Q778.184 768.392 777.959 768.778 Q777.733 769.165 777.057 770.034 Q776.413 770.872 775.672 771.516 Q774.931 772.128 773.772 772.611 Q772.645 773.126 771.421 773.126 Q769.875 773.126 768.49 772.675 Q767.137 772.224 766.171 771.194 Q765.205 770.163 765.205 768.746 Q765.205 767.168 766.268 766.073 Q767.363 764.946 768.844 764.946 Q769.778 764.946 770.519 765.493 Q771.292 766.041 771.292 767.232 Q771.292 768.553 770.39 769.551 Q769.488 770.549 768.2 770.807 Q769.521 771.644 771.485 771.644 Q773.611 771.644 775.285 769.777 Q776.96 767.909 777.765 764.785 Q779.762 757.281 780.535 753.931 Q781.308 750.55 781.308 749.1 Q781.308 747.748 780.954 746.814 Q780.599 745.88 779.987 745.461 Q779.408 745.01 778.86 744.849 Q778.345 744.688 777.765 744.688 Q776.799 744.688 775.704 745.075 Q774.641 745.461 773.353 746.363 Q772.097 747.232 770.905 749.036 Q769.714 750.839 768.909 753.319 Q768.748 754.06 768.039 754.06 Q767.266 754.028 767.266 753.384 Q767.266 752.836 767.685 751.709 Q768.136 750.55 769.038 749.1 Q769.971 747.651 771.163 746.363 Q772.387 745.042 774.158 744.141 Q775.962 743.239 777.894 743.239 Q778.764 743.239 779.601 743.432 Q780.471 743.593 781.501 744.076 Q782.564 744.559 783.498 745.622 Q784.432 746.685 785.012 748.231 Q785.398 747.49 785.913 746.782 Q786.461 746.073 787.298 745.203 Q788.168 744.302 789.359 743.786 Q790.583 743.239 791.936 743.239 Q793.256 743.239 794.545 743.593 Q795.833 743.915 796.928 744.978 Q798.055 746.009 798.055 747.587 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M849.91 726.556 L845.756 743.368 Q845.466 744.43 845.273 744.559 Q845.112 744.688 844.597 744.688 Q843.598 744.688 843.598 744.012 Q843.598 743.947 843.695 743.11 Q843.791 742.24 843.791 740.662 Q843.791 734.833 840.957 731.387 Q838.155 727.941 833.163 727.941 Q828.848 727.941 824.5 730.131 Q820.184 732.321 817.093 735.896 Q814.774 738.601 813.067 742.015 Q811.392 745.429 810.587 748.553 Q809.814 751.677 809.46 754.028 Q809.106 756.379 809.106 758.086 Q809.106 760.566 809.621 762.659 Q810.168 764.752 811.135 766.234 Q812.101 767.683 813.325 768.81 Q814.581 769.905 816.03 770.549 Q817.511 771.194 818.993 771.516 Q820.474 771.805 822.02 771.805 Q828.236 771.805 834.162 766.975 Q838.864 763.013 840.828 756.54 Q840.989 755.896 841.666 755.896 Q842.471 755.896 842.471 756.54 Q842.471 756.669 842.31 757.313 Q842.149 757.925 841.666 759.181 Q841.183 760.405 840.442 761.789 Q839.701 763.174 838.316 764.913 Q836.932 766.653 835.225 768.166 Q832.326 770.678 828.655 772.256 Q824.983 773.834 820.957 773.834 Q815.933 773.834 811.875 771.612 Q807.817 769.39 805.434 765.235 Q803.083 761.081 803.083 755.767 Q803.083 750.163 805.66 744.656 Q808.236 739.149 812.326 735.059 Q816.416 730.968 821.827 728.424 Q827.238 725.88 832.648 725.88 Q834.709 725.88 836.545 726.427 Q838.381 726.975 839.476 727.651 Q840.603 728.328 841.601 729.326 Q842.6 730.292 842.922 730.743 Q843.276 731.194 843.598 731.741 L848.204 726.685 Q849.009 725.88 849.202 725.88 Q849.588 725.88 849.749 726.105 Q849.91 726.331 849.91 726.556 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M883.303 754.382 Q883.303 757.893 881.758 761.371 Q880.212 764.817 877.732 767.393 Q875.284 769.938 872.064 771.548 Q868.843 773.126 865.622 773.126 Q861.017 773.126 858.022 770.002 Q855.059 766.846 855.059 761.95 Q855.059 757.377 857.603 753.029 Q860.18 748.649 864.302 745.944 Q868.424 743.239 872.74 743.239 Q877.281 743.239 880.276 746.298 Q883.303 749.358 883.303 754.382 M878.473 751.806 Q878.473 748.682 876.959 746.685 Q875.445 744.688 872.675 744.688 Q871.87 744.688 870.936 744.946 Q870.002 745.171 868.779 745.783 Q867.587 746.395 866.234 747.683 Q864.914 748.939 863.754 750.743 Q862.241 753.126 861.081 757.506 Q859.954 761.854 859.954 764.463 Q859.954 768.07 861.629 769.873 Q863.304 771.644 865.687 771.644 Q868.006 771.644 870.453 770.034 Q872.933 768.392 874.64 765.59 Q876.347 762.691 877.41 758.44 Q878.473 754.157 878.473 751.806 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M921.16 762.949 Q921.16 763.207 920.87 764.205 Q920.58 765.203 919.872 766.749 Q919.195 768.295 918.262 769.712 Q917.328 771.097 915.782 772.128 Q914.268 773.126 912.529 773.126 Q910.21 773.126 908.664 771.58 Q907.118 770.034 907.118 767.715 Q907.118 766.427 907.795 764.656 Q912.078 753.223 912.078 749.294 Q912.078 744.688 908.503 744.688 Q906.732 744.688 905.057 745.364 Q903.415 746.009 902.287 746.91 Q901.16 747.812 900.13 749.068 Q899.131 750.292 898.616 751.129 Q898.133 751.934 897.746 752.74 L896.909 756.025 Q896.716 756.926 895.782 760.437 L894.333 766.395 Q893.302 770.839 893.077 771.258 Q892.754 772.16 892.046 772.643 Q891.337 773.126 890.629 773.126 Q889.824 773.126 889.276 772.643 Q888.729 772.16 888.729 771.322 Q888.729 771.194 888.825 770.71 Q888.922 770.227 889.083 769.551 Q889.244 768.875 889.308 768.488 L893.141 753.255 Q893.849 750.485 894.01 749.616 Q894.204 748.714 894.204 747.715 Q894.204 744.688 892.143 744.688 Q890.468 744.688 889.373 746.685 Q888.278 748.682 887.344 752.546 Q887.054 753.609 886.861 753.835 Q886.7 754.06 886.217 754.06 Q885.412 754.028 885.412 753.384 Q885.412 753.223 885.669 752.16 Q885.927 751.097 886.41 749.583 Q886.925 748.038 887.408 747.007 Q887.827 746.234 888.052 745.88 Q888.31 745.493 888.922 744.753 Q889.566 743.98 890.403 743.625 Q891.273 743.239 892.336 743.239 Q894.719 743.239 896.458 744.785 Q898.197 746.298 898.423 748.972 Q902.706 743.239 908.696 743.239 Q912.239 743.239 914.268 745.107 Q916.297 746.975 916.297 750.292 Q916.297 751.065 916.136 752.063 Q916.007 753.029 915.685 754.253 Q915.395 755.477 915.138 756.411 Q914.88 757.345 914.365 758.859 Q913.849 760.34 913.624 760.984 Q913.398 761.628 912.851 763.142 Q912.336 764.624 912.271 764.785 Q911.08 767.78 911.08 769.487 Q911.08 770.614 911.434 771.129 Q911.82 771.644 912.658 771.644 Q914.912 771.644 916.587 769.422 Q918.294 767.168 919.389 763.496 Q919.646 762.691 919.775 762.498 Q919.936 762.305 920.387 762.305 Q921.16 762.305 921.16 762.949 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M954.061 746.331 Q954.061 746.363 953.868 747.522 L946.525 776.797 Q946.139 778.343 945.044 779.889 Q943.981 781.467 942.274 782.82 Q940.599 784.205 938.023 785.042 Q935.478 785.912 932.548 785.912 Q927.878 785.912 925.817 784.913 Q923.788 783.947 923.788 781.886 Q923.788 780.082 924.915 779.052 Q926.042 778.053 927.33 778.053 Q928.554 778.053 929.198 778.762 Q929.842 779.47 929.842 780.372 Q929.842 781.371 929.166 782.369 Q928.49 783.4 927.137 783.786 Q929.295 784.462 932.419 784.462 Q939.021 784.462 941.855 777.474 Q941.92 777.377 941.92 777.345 L944.11 768.617 L944.013 768.553 Q943.466 769.197 942.596 769.938 Q941.759 770.646 939.955 771.516 Q938.152 772.385 936.38 772.385 Q932.677 772.385 930.132 769.551 Q927.62 766.685 927.62 761.95 Q927.62 758.504 929.005 755.058 Q930.422 751.58 932.612 749.036 Q934.834 746.459 937.668 744.849 Q940.535 743.239 943.305 743.239 Q945.237 743.239 946.879 744.398 Q948.522 745.525 949.424 747.393 Q949.585 745.848 950.454 745.203 Q951.356 744.559 952.129 744.559 Q952.998 744.559 953.514 745.042 Q954.061 745.493 954.061 746.331 M948.651 750.356 Q948.651 750.163 948.522 749.648 Q948.393 749.1 948.007 748.231 Q947.652 747.361 947.105 746.588 Q946.557 745.815 945.559 745.268 Q944.593 744.688 943.369 744.688 Q941.372 744.688 939.375 746.363 Q937.379 748.005 935.994 750.55 Q934.706 752.997 933.482 757.732 Q932.29 762.466 932.29 764.881 Q932.29 767.264 933.321 769.1 Q934.351 770.936 936.573 770.936 Q939.15 770.936 941.92 768.553 Q944.786 766.073 945.269 763.947 L948.457 751.355 Q948.651 750.582 948.651 750.356 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M984.245 764.752 Q984.502 765.042 984.502 765.332 Q984.502 765.622 983.858 766.459 Q983.246 767.297 981.926 768.424 Q980.605 769.551 978.898 770.614 Q977.191 771.677 974.679 772.385 Q972.167 773.126 969.526 773.126 Q964.792 773.126 961.958 769.744 Q959.156 766.363 959.156 761.178 Q959.156 757.86 960.251 754.93 Q961.346 751.967 963.118 749.873 Q964.921 747.78 967.175 746.266 Q969.462 744.72 971.845 743.98 Q974.229 743.239 976.451 743.239 Q979.704 743.239 981.604 744.881 Q983.504 746.524 983.504 748.843 Q983.504 749.39 983.343 750.067 Q983.214 750.743 982.763 751.806 Q982.344 752.868 981.249 753.931 Q980.154 754.962 978.544 755.638 Q974.969 757.152 968.464 757.152 L964.953 757.152 Q963.923 761.306 963.923 764.012 Q963.923 765.074 964.116 766.169 Q964.309 767.232 964.824 768.585 Q965.372 769.938 966.596 770.807 Q967.852 771.644 969.655 771.644 Q970.235 771.644 970.847 771.612 Q971.491 771.58 973.101 771.226 Q974.744 770.872 976.193 770.26 Q977.642 769.648 979.478 768.327 Q981.346 766.975 982.828 765.139 Q983.343 764.463 983.697 764.463 Q983.987 764.463 984.245 764.752 M981.314 748.843 Q981.314 747.071 979.993 745.88 Q978.705 744.688 976.451 744.688 Q975.742 744.688 974.873 744.849 Q974.003 745.01 972.554 745.687 Q971.137 746.363 969.881 747.49 Q968.625 748.585 967.369 750.743 Q966.113 752.868 965.372 755.703 L968.077 755.703 Q969.011 755.703 969.688 755.703 Q970.364 755.67 971.845 755.542 Q973.359 755.413 974.454 755.187 Q975.549 754.93 976.934 754.414 Q978.319 753.899 979.188 753.223 Q980.09 752.514 980.702 751.387 Q981.314 750.26 981.314 748.843 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M1013.87 748.907 Q1013.87 750.711 1012.97 751.677 Q1012.06 752.611 1010.84 752.611 Q1009.84 752.611 1009.29 752.031 Q1008.78 751.451 1008.78 750.678 Q1008.78 749.551 1009.68 748.649 Q1010.62 747.748 1011.97 747.715 Q1011.52 746.524 1010.33 745.815 Q1009.13 745.075 1008.07 744.881 Q1007.04 744.688 1006.01 744.688 Q1003.98 744.688 1002.44 745.332 Q1000.89 745.976 1000.12 746.975 Q999.343 747.941 998.989 748.875 Q998.635 749.809 998.635 750.614 Q998.635 751.323 998.796 751.902 Q998.989 752.45 999.44 752.868 Q999.891 753.255 1000.21 753.513 Q1000.57 753.77 1001.34 753.996 Q1002.11 754.221 1002.44 754.318 Q1002.76 754.382 1003.66 754.575 Q1005.53 754.962 1006.36 755.187 Q1007.2 755.38 1008.3 755.928 Q1009.42 756.475 1010.26 757.345 Q1012.29 759.374 1012.29 762.176 Q1012.29 763.207 1011.94 764.463 Q1011.61 765.719 1010.68 767.297 Q1009.75 768.875 1008.33 770.131 Q1006.91 771.387 1004.46 772.256 Q1002.05 773.126 999.021 773.126 Q994.802 773.126 992.194 771.355 Q989.585 769.551 989.585 766.717 Q989.585 764.656 990.712 763.529 Q991.839 762.369 993.289 762.369 Q994.384 762.369 995.06 762.981 Q995.736 763.561 995.736 764.656 Q995.736 766.137 994.545 767.264 Q993.353 768.392 991.582 768.166 Q993.095 771.644 999.086 771.644 Q1001.34 771.644 1003.08 771.065 Q1004.85 770.453 1005.82 769.615 Q1006.82 768.746 1007.46 767.683 Q1008.1 766.62 1008.3 765.815 Q1008.52 765.01 1008.52 764.398 Q1008.52 763.335 1008.1 762.53 Q1007.68 761.725 1007.1 761.274 Q1006.56 760.791 1005.49 760.405 Q1004.46 759.986 1003.72 759.825 Q1002.98 759.664 1001.66 759.406 Q1001.05 759.277 1000.66 759.213 Q1000.28 759.116 999.472 758.859 Q998.699 758.569 998.152 758.279 Q997.636 757.989 996.96 757.474 Q996.284 756.959 995.865 756.347 Q995.446 755.735 995.157 754.833 Q994.867 753.931 994.867 752.868 Q994.867 751.902 995.157 750.743 Q995.479 749.583 996.284 748.231 Q997.121 746.878 998.313 745.783 Q999.504 744.688 1001.5 743.98 Q1003.53 743.239 1006.01 743.239 Q1009.62 743.239 1011.74 744.914 Q1013.87 746.556 1013.87 748.907 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M1038.13 744.688 Q1038.13 745.59 1037.71 745.815 Q1037.29 746.009 1036.13 746.009 L1029.95 746.009 L1025.05 765.461 Q1024.67 767.168 1024.67 768.617 Q1024.67 770.227 1025.15 770.936 Q1025.66 771.644 1026.73 771.644 Q1028.82 771.644 1031.08 769.744 Q1033.36 767.844 1035.29 763.207 Q1035.55 762.595 1035.68 762.466 Q1035.84 762.305 1036.26 762.305 Q1037.07 762.305 1037.07 762.949 Q1037.07 763.174 1036.61 764.205 Q1036.2 765.235 1035.26 766.749 Q1034.36 768.263 1033.17 769.68 Q1032.01 771.097 1030.24 772.128 Q1028.47 773.126 1026.57 773.126 Q1023.89 773.126 1022.19 771.419 Q1020.51 769.712 1020.51 767.039 Q1020.51 766.169 1021.19 763.4 Q1021.86 760.598 1025.54 746.009 L1019.71 746.009 Q1018.9 746.009 1018.58 745.976 Q1018.29 745.944 1018.06 745.783 Q1017.87 745.59 1017.87 745.203 Q1017.87 744.592 1018.13 744.334 Q1018.39 744.044 1018.71 744.012 Q1019.06 743.947 1019.87 743.947 L1026.05 743.947 L1028.63 733.48 Q1028.89 732.45 1029.53 731.87 Q1030.21 731.258 1030.59 731.194 Q1030.98 731.097 1031.27 731.097 Q1032.14 731.097 1032.65 731.58 Q1033.17 732.031 1033.17 732.869 Q1033.17 733.319 1030.46 743.947 L1036.26 743.947 Q1037 743.947 1037.29 743.98 Q1037.61 744.012 1037.87 744.173 Q1038.13 744.334 1038.13 744.688 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M1057.49 731.162 Q1057.49 732.579 1056.33 733.642 Q1055.21 734.672 1053.98 734.672 Q1052.86 734.672 1052.15 733.996 Q1051.47 733.287 1051.47 732.289 Q1051.47 730.968 1052.6 729.873 Q1053.73 728.778 1055.05 728.778 Q1056.14 728.778 1056.82 729.455 Q1057.49 730.131 1057.49 731.162 M1058.07 762.949 Q1058.07 763.207 1057.78 764.237 Q1057.49 765.235 1056.79 766.781 Q1056.11 768.295 1055.18 769.712 Q1054.24 771.129 1052.7 772.128 Q1051.18 773.126 1049.44 773.126 Q1047.09 773.126 1045.55 771.58 Q1044.03 770.034 1044.03 767.715 Q1044.03 766.459 1045.55 762.434 Q1049.93 750.711 1050.09 750.228 Q1050.83 748.392 1050.83 746.782 Q1050.83 746.041 1050.67 745.59 Q1050.51 745.107 1050.18 744.946 Q1049.86 744.753 1049.67 744.72 Q1049.51 744.688 1049.18 744.688 Q1047.28 744.688 1045.51 746.62 Q1043.74 748.553 1042.52 752.868 Q1042.26 753.674 1042.1 753.867 Q1041.94 754.06 1041.46 754.06 Q1040.65 754.028 1040.65 753.384 Q1040.65 753.19 1040.88 752.45 Q1041.1 751.677 1041.52 750.517 Q1041.94 749.326 1042.68 748.102 Q1043.42 746.846 1044.32 745.751 Q1045.26 744.656 1046.58 743.947 Q1047.9 743.239 1049.38 743.239 Q1051.79 743.239 1053.27 744.817 Q1054.79 746.363 1054.79 748.649 Q1054.79 749.905 1053.92 752.128 Q1052.86 755.026 1052.47 755.96 L1049.89 762.884 Q1048.96 765.397 1048.67 766.169 Q1048.41 766.91 1048.19 767.812 Q1047.99 768.682 1047.99 769.487 Q1047.99 770.614 1048.35 771.129 Q1048.73 771.644 1049.57 771.644 Q1051.89 771.644 1053.6 769.358 Q1055.3 767.039 1056.3 763.496 Q1056.33 763.4 1056.37 763.239 Q1056.62 762.434 1056.88 762.337 Q1057.01 762.305 1057.27 762.305 Q1058.07 762.305 1058.07 762.949 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M1093.26 754.382 Q1093.26 757.893 1091.72 761.371 Q1090.17 764.817 1087.69 767.393 Q1085.24 769.938 1082.02 771.548 Q1078.8 773.126 1075.58 773.126 Q1070.97 773.126 1067.98 770.002 Q1065.02 766.846 1065.02 761.95 Q1065.02 757.377 1067.56 753.029 Q1070.14 748.649 1074.26 745.944 Q1078.38 743.239 1082.7 743.239 Q1087.24 743.239 1090.23 746.298 Q1093.26 749.358 1093.26 754.382 M1088.43 751.806 Q1088.43 748.682 1086.92 746.685 Q1085.4 744.688 1082.63 744.688 Q1081.83 744.688 1080.89 744.946 Q1079.96 745.171 1078.74 745.783 Q1077.54 746.395 1076.19 747.683 Q1074.87 748.939 1073.71 750.743 Q1072.2 753.126 1071.04 757.506 Q1069.91 761.854 1069.91 764.463 Q1069.91 768.07 1071.59 769.873 Q1073.26 771.644 1075.64 771.644 Q1077.96 771.644 1080.41 770.034 Q1082.89 768.392 1084.6 765.59 Q1086.3 762.691 1087.37 758.44 Q1088.43 754.157 1088.43 751.806 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M1131.12 762.949 Q1131.12 763.207 1130.83 764.205 Q1130.54 765.203 1129.83 766.749 Q1129.15 768.295 1128.22 769.712 Q1127.29 771.097 1125.74 772.128 Q1124.23 773.126 1122.49 773.126 Q1120.17 773.126 1118.62 771.58 Q1117.08 770.034 1117.08 767.715 Q1117.08 766.427 1117.75 764.656 Q1122.04 753.223 1122.04 749.294 Q1122.04 744.688 1118.46 744.688 Q1116.69 744.688 1115.01 745.364 Q1113.37 746.009 1112.25 746.91 Q1111.12 747.812 1110.09 749.068 Q1109.09 750.292 1108.57 751.129 Q1108.09 751.934 1107.7 752.74 L1106.87 756.025 Q1106.67 756.926 1105.74 760.437 L1104.29 766.395 Q1103.26 770.839 1103.03 771.258 Q1102.71 772.16 1102 772.643 Q1101.3 773.126 1100.59 773.126 Q1099.78 773.126 1099.23 772.643 Q1098.69 772.16 1098.69 771.322 Q1098.69 771.194 1098.78 770.71 Q1098.88 770.227 1099.04 769.551 Q1099.2 768.875 1099.27 768.488 L1103.1 753.255 Q1103.81 750.485 1103.97 749.616 Q1104.16 748.714 1104.16 747.715 Q1104.16 744.688 1102.1 744.688 Q1100.43 744.688 1099.33 746.685 Q1098.24 748.682 1097.3 752.546 Q1097.01 753.609 1096.82 753.835 Q1096.66 754.06 1096.17 754.06 Q1095.37 754.028 1095.37 753.384 Q1095.37 753.223 1095.63 752.16 Q1095.88 751.097 1096.37 749.583 Q1096.88 748.038 1097.37 747.007 Q1097.78 746.234 1098.01 745.88 Q1098.27 745.493 1098.88 744.753 Q1099.52 743.98 1100.36 743.625 Q1101.23 743.239 1102.29 743.239 Q1104.68 743.239 1106.42 744.785 Q1108.16 746.298 1108.38 748.972 Q1112.66 743.239 1118.65 743.239 Q1122.2 743.239 1124.23 745.107 Q1126.25 746.975 1126.25 750.292 Q1126.25 751.065 1126.09 752.063 Q1125.96 753.029 1125.64 754.253 Q1125.35 755.477 1125.1 756.411 Q1124.84 757.345 1124.32 758.859 Q1123.81 760.34 1123.58 760.984 Q1123.36 761.628 1122.81 763.142 Q1122.29 764.624 1122.23 764.785 Q1121.04 767.78 1121.04 769.487 Q1121.04 770.614 1121.39 771.129 Q1121.78 771.644 1122.62 771.644 Q1124.87 771.644 1126.54 769.422 Q1128.25 767.168 1129.35 763.496 Q1129.6 762.691 1129.73 762.498 Q1129.89 762.305 1130.34 762.305 Q1131.12 762.305 1131.12 762.949 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><polyline clip-path=\"url(#clip772)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  185.241,634.593 1552.76,634.593 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip772)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  185.241,517.017 1552.76,517.017 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip772)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  185.241,399.442 1552.76,399.442 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip772)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  185.241,281.866 1552.76,281.866 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip772)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  185.241,164.291 1552.76,164.291 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip770)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  185.241,651.7 185.241,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip770)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  185.241,634.593 204.139,634.593 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip770)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  185.241,517.017 204.139,517.017 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip770)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  185.241,399.442 204.139,399.442 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip770)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  185.241,281.866 204.139,281.866 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip770)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  185.241,164.291 204.139,164.291 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip770)\" d=\"M149.297 620.391 Q145.686 620.391 143.857 623.956 Q142.051 627.498 142.051 634.627 Q142.051 641.734 143.857 645.299 Q145.686 648.84 149.297 648.84 Q152.931 648.84 154.736 645.299 Q156.565 641.734 156.565 634.627 Q156.565 627.498 154.736 623.956 Q152.931 620.391 149.297 620.391 M149.297 616.688 Q155.107 616.688 158.162 621.294 Q161.241 625.877 161.241 634.627 Q161.241 643.354 158.162 647.961 Q155.107 652.544 149.297 652.544 Q143.486 652.544 140.408 647.961 Q137.352 643.354 137.352 634.627 Q137.352 625.877 140.408 621.294 Q143.486 616.688 149.297 616.688 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M113.163 530.362 L129.482 530.362 L129.482 534.297 L107.538 534.297 L107.538 530.362 Q110.2 527.607 114.783 522.978 Q119.389 518.325 120.57 516.982 Q122.815 514.459 123.695 512.723 Q124.598 510.964 124.598 509.274 Q124.598 506.519 122.653 504.783 Q120.732 503.047 117.63 503.047 Q115.431 503.047 112.977 503.811 Q110.547 504.575 107.769 506.126 L107.769 501.404 Q110.593 500.269 113.047 499.691 Q115.5 499.112 117.538 499.112 Q122.908 499.112 126.102 501.797 Q129.297 504.482 129.297 508.973 Q129.297 511.103 128.487 513.024 Q127.699 514.922 125.593 517.515 Q125.014 518.186 121.912 521.404 Q118.811 524.598 113.163 530.362 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M149.297 502.816 Q145.686 502.816 143.857 506.381 Q142.051 509.922 142.051 517.052 Q142.051 524.158 143.857 527.723 Q145.686 531.265 149.297 531.265 Q152.931 531.265 154.736 527.723 Q156.565 524.158 156.565 517.052 Q156.565 509.922 154.736 506.381 Q152.931 502.816 149.297 502.816 M149.297 499.112 Q155.107 499.112 158.162 503.719 Q161.241 508.302 161.241 517.052 Q161.241 525.779 158.162 530.385 Q155.107 534.968 149.297 534.968 Q143.486 534.968 140.408 530.385 Q137.352 525.779 137.352 517.052 Q137.352 508.302 140.408 503.719 Q143.486 499.112 149.297 499.112 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M121.982 386.236 L110.176 404.685 L121.982 404.685 L121.982 386.236 M120.755 382.162 L126.635 382.162 L126.635 404.685 L131.565 404.685 L131.565 408.573 L126.635 408.573 L126.635 416.722 L121.982 416.722 L121.982 408.573 L106.38 408.573 L106.38 404.06 L120.755 382.162 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M149.297 385.24 Q145.686 385.24 143.857 388.805 Q142.051 392.347 142.051 399.476 Q142.051 406.583 143.857 410.148 Q145.686 413.689 149.297 413.689 Q152.931 413.689 154.736 410.148 Q156.565 406.583 156.565 399.476 Q156.565 392.347 154.736 388.805 Q152.931 385.24 149.297 385.24 M149.297 381.537 Q155.107 381.537 158.162 386.143 Q161.241 390.726 161.241 399.476 Q161.241 408.203 158.162 412.81 Q155.107 417.393 149.297 417.393 Q143.486 417.393 140.408 412.81 Q137.352 408.203 137.352 399.476 Q137.352 390.726 140.408 386.143 Q143.486 381.537 149.297 381.537 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M119.713 280.003 Q116.565 280.003 114.713 282.155 Q112.885 284.308 112.885 288.058 Q112.885 291.785 114.713 293.961 Q116.565 296.114 119.713 296.114 Q122.862 296.114 124.69 293.961 Q126.542 291.785 126.542 288.058 Q126.542 284.308 124.69 282.155 Q122.862 280.003 119.713 280.003 M128.996 265.35 L128.996 269.609 Q127.237 268.776 125.431 268.336 Q123.649 267.896 121.889 267.896 Q117.26 267.896 114.806 271.021 Q112.375 274.146 112.028 280.466 Q113.394 278.452 115.454 277.387 Q117.514 276.299 119.991 276.299 Q125.2 276.299 128.209 279.47 Q131.241 282.618 131.241 288.058 Q131.241 293.382 128.093 296.6 Q124.945 299.817 119.713 299.817 Q113.718 299.817 110.547 295.234 Q107.376 290.628 107.376 281.901 Q107.376 273.706 111.264 268.845 Q115.153 263.961 121.704 263.961 Q123.463 263.961 125.246 264.308 Q127.051 264.655 128.996 265.35 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M149.297 267.665 Q145.686 267.665 143.857 271.23 Q142.051 274.771 142.051 281.901 Q142.051 289.007 143.857 292.572 Q145.686 296.114 149.297 296.114 Q152.931 296.114 154.736 292.572 Q156.565 289.007 156.565 281.901 Q156.565 274.771 154.736 271.23 Q152.931 267.665 149.297 267.665 M149.297 263.961 Q155.107 263.961 158.162 268.568 Q161.241 273.151 161.241 281.901 Q161.241 290.628 158.162 295.234 Q155.107 299.817 149.297 299.817 Q143.486 299.817 140.408 295.234 Q137.352 290.628 137.352 281.901 Q137.352 273.151 140.408 268.568 Q143.486 263.961 149.297 263.961 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M119.135 165.159 Q115.801 165.159 113.88 166.941 Q111.982 168.723 111.982 171.848 Q111.982 174.973 113.88 176.756 Q115.801 178.538 119.135 178.538 Q122.468 178.538 124.389 176.756 Q126.311 174.95 126.311 171.848 Q126.311 168.723 124.389 166.941 Q122.491 165.159 119.135 165.159 M114.459 163.168 Q111.45 162.427 109.76 160.367 Q108.093 158.307 108.093 155.344 Q108.093 151.2 111.033 148.793 Q113.996 146.386 119.135 146.386 Q124.297 146.386 127.237 148.793 Q130.176 151.2 130.176 155.344 Q130.176 158.307 128.487 160.367 Q126.82 162.427 123.834 163.168 Q127.213 163.955 129.088 166.247 Q130.987 168.538 130.987 171.848 Q130.987 176.871 127.908 179.557 Q124.852 182.242 119.135 182.242 Q113.417 182.242 110.338 179.557 Q107.283 176.871 107.283 171.848 Q107.283 168.538 109.181 166.247 Q111.079 163.955 114.459 163.168 M112.746 155.784 Q112.746 158.469 114.413 159.973 Q116.102 161.478 119.135 161.478 Q122.144 161.478 123.834 159.973 Q125.547 158.469 125.547 155.784 Q125.547 153.098 123.834 151.594 Q122.144 150.089 119.135 150.089 Q116.102 150.089 114.413 151.594 Q112.746 153.098 112.746 155.784 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M149.297 150.089 Q145.686 150.089 143.857 153.654 Q142.051 157.196 142.051 164.325 Q142.051 171.432 143.857 174.996 Q145.686 178.538 149.297 178.538 Q152.931 178.538 154.736 174.996 Q156.565 171.432 156.565 164.325 Q156.565 157.196 154.736 153.654 Q152.931 150.089 149.297 150.089 M149.297 146.386 Q155.107 146.386 158.162 150.992 Q161.241 155.575 161.241 164.325 Q161.241 173.052 158.162 177.659 Q155.107 182.242 149.297 182.242 Q143.486 182.242 140.408 177.659 Q137.352 173.052 137.352 164.325 Q137.352 155.575 140.408 150.992 Q143.486 146.386 149.297 146.386 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M25.9506 567.991 Q27.1423 568.055 27.2067 568.86 Q27.2711 570.084 27.4321 570.825 Q27.5609 571.565 28.044 572.725 Q28.5271 573.884 29.6865 575.011 Q30.8459 576.139 32.6817 577.298 L70.4591 601.034 Q71.1677 601.452 71.3931 601.807 Q71.6508 602.129 71.6508 602.87 Q71.6508 603.546 71.3609 603.804 Q71.1033 604.061 70.1371 604.19 L29.4289 609.407 Q28.6881 609.504 28.3661 609.601 Q28.044 609.697 27.722 610.084 Q27.3999 610.438 27.3033 611.211 Q27.2067 611.984 27.2067 613.369 Q27.2067 614.013 27.1745 614.303 Q27.1423 614.56 26.9812 614.786 Q26.788 615.011 26.4015 615.011 Q25.8218 615.011 25.532 614.786 Q25.2099 614.528 25.1777 614.335 Q25.1455 614.109 25.1455 613.755 Q25.1455 613.208 25.2099 612.016 Q25.2743 610.824 25.2743 610.212 Q25.2743 609.633 25.3065 608.409 Q25.3387 607.185 25.3387 606.573 Q25.3387 605.221 25.2421 602.483 Q25.1455 599.713 25.1455 598.393 Q25.1455 597.491 25.8862 597.491 Q26.788 597.491 27.0134 597.878 Q27.2067 598.264 27.2067 599.134 Q27.2067 601.324 27.7542 602.515 Q28.3017 603.675 29.1712 603.675 L64.0824 599.198 L31.8765 578.941 Q30.3628 577.942 29.3645 577.942 Q27.4321 577.942 27.2067 581.002 Q27.2067 582.032 26.4015 582.032 Q25.8218 582.032 25.532 581.775 Q25.2099 581.517 25.1777 581.324 Q25.1455 581.098 25.1455 580.776 Q25.1455 579.714 25.2421 577.556 Q25.3387 575.366 25.3387 574.271 Q25.3387 573.369 25.2421 571.533 Q25.1455 569.698 25.1455 568.86 Q25.1455 567.991 25.9506 567.991 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M62.5687 540.796 Q62.8586 540.538 63.1484 540.538 Q63.4383 540.538 64.2756 541.182 Q65.113 541.794 66.2402 543.114 Q67.3674 544.435 68.4302 546.142 Q69.493 547.849 70.2015 550.361 Q70.9422 552.873 70.9422 555.514 Q70.9422 560.248 67.5606 563.082 Q64.179 565.884 58.9939 565.884 Q55.6766 565.884 52.7459 564.789 Q49.783 563.694 47.6896 561.923 Q45.5962 560.119 44.0825 557.865 Q42.5367 555.578 41.7959 553.195 Q41.0552 550.812 41.0552 548.589 Q41.0552 545.337 42.6977 543.436 Q44.3402 541.536 46.659 541.536 Q47.2065 541.536 47.8828 541.697 Q48.5592 541.826 49.6219 542.277 Q50.6847 542.696 51.7475 543.791 Q52.7781 544.886 53.4544 546.496 Q54.9681 550.071 54.9681 556.576 L54.9681 560.087 Q59.1227 561.117 61.828 561.117 Q62.8908 561.117 63.9858 560.924 Q65.0486 560.731 66.4012 560.216 Q67.7538 559.668 68.6234 558.444 Q69.4608 557.188 69.4608 555.385 Q69.4608 554.805 69.4286 554.193 Q69.3963 553.549 69.0421 551.939 Q68.6878 550.296 68.0759 548.847 Q67.464 547.398 66.1436 545.562 Q64.7909 543.694 62.9552 542.213 Q62.2788 541.697 62.2788 541.343 Q62.2788 541.053 62.5687 540.796 M46.659 543.726 Q44.8877 543.726 43.6961 545.047 Q42.5045 546.335 42.5045 548.589 Q42.5045 549.298 42.6655 550.167 Q42.8265 551.037 43.5028 552.486 Q44.1792 553.903 45.3064 555.159 Q46.4014 556.415 48.5592 557.671 Q50.6847 558.927 53.5189 559.668 L53.5189 556.963 Q53.5189 556.029 53.5189 555.353 Q53.4866 554.676 53.3578 553.195 Q53.229 551.681 53.0036 550.586 Q52.7459 549.491 52.2306 548.106 Q51.7153 546.721 51.039 545.852 Q50.3305 544.95 49.2033 544.338 Q48.0761 543.726 46.659 543.726 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M45.3386 509.916 Q47.0455 509.916 48.1405 511.043 Q49.2355 512.138 49.2355 513.555 Q49.2355 514.779 48.5269 515.423 Q47.8184 516.067 46.9167 516.067 Q45.6284 516.067 44.5656 515.068 Q43.5028 514.07 43.2774 512.621 Q42.5045 513.684 42.5045 515.391 Q42.5045 518.192 44.6622 520.672 Q45.6606 521.767 47.4964 522.959 Q49.2999 524.151 50.0728 524.376 L58.6718 526.469 Q59.638 526.663 64.2756 527.854 Q68.8811 529.014 69.0743 529.11 Q69.976 529.432 70.4591 530.141 Q70.9422 530.849 70.9422 531.558 Q70.9422 532.363 70.4591 532.911 Q69.976 533.458 69.1387 533.458 Q69.0099 533.458 68.5268 533.361 Q68.0437 533.265 67.3674 533.104 Q66.6911 532.943 66.3046 532.878 L51.0712 529.046 Q48.3015 528.337 47.4319 528.176 Q46.5302 527.983 45.5318 527.983 Q43.7927 527.983 43.1486 528.531 Q42.5045 529.078 42.5045 530.044 Q42.5045 531.719 44.5012 532.814 Q46.498 533.909 50.3627 534.843 Q51.4255 535.133 51.6509 535.326 Q51.8764 535.487 51.8764 535.97 Q51.8441 536.775 51.2 536.775 Q51.039 536.775 50.0084 536.518 Q48.9456 536.26 47.3997 535.777 Q45.8217 535.262 44.8233 534.714 Q44.1469 534.392 43.6961 534.102 Q43.2452 533.812 42.5367 533.233 Q41.8281 532.653 41.4417 531.783 Q41.0552 530.914 41.0552 529.851 Q41.0552 527.532 42.4722 525.89 Q43.8893 524.215 46.1115 523.828 Q44.9521 523.023 43.9537 522.025 Q42.9231 521.027 41.9892 519.191 Q41.0552 517.355 41.0552 515.391 Q41.0552 512.943 42.3112 511.429 Q43.535 509.916 45.3386 509.916 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M42.5045 484.049 Q43.4062 484.049 43.6317 484.468 Q43.8249 484.886 43.8249 486.046 L43.8249 492.229 L63.2772 497.125 Q64.9841 497.511 66.4334 497.511 Q68.0437 497.511 68.7522 497.028 Q69.4608 496.513 69.4608 495.45 Q69.4608 493.357 67.5606 491.102 Q65.6605 488.816 61.0228 486.883 Q60.4109 486.626 60.2821 486.497 Q60.1211 486.336 60.1211 485.917 Q60.1211 485.112 60.7652 485.112 Q60.9906 485.112 62.0212 485.563 Q63.0518 485.981 64.5655 486.915 Q66.0791 487.817 67.4962 489.009 Q68.9133 490.168 69.9438 491.94 Q70.9422 493.711 70.9422 495.611 Q70.9422 498.284 69.2353 499.991 Q67.5284 501.666 64.8553 501.666 Q63.9858 501.666 61.2161 500.989 Q58.4141 500.313 43.8249 496.642 L43.8249 502.471 Q43.8249 503.276 43.7927 503.598 Q43.7605 503.888 43.5994 504.113 Q43.4062 504.307 43.0197 504.307 Q42.4078 504.307 42.1502 504.049 Q41.8603 503.791 41.8281 503.469 Q41.7637 503.115 41.7637 502.31 L41.7637 496.126 L31.2968 493.55 Q30.2662 493.292 29.6865 492.648 Q29.0746 491.972 29.0102 491.585 Q28.9136 491.199 28.9136 490.909 Q28.9136 490.039 29.3967 489.524 Q29.8475 489.009 30.6849 489.009 Q31.1358 489.009 41.7637 491.714 L41.7637 485.917 Q41.7637 485.176 41.7959 484.886 Q41.8281 484.564 41.9892 484.307 Q42.1502 484.049 42.5045 484.049 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M62.5687 457.202 Q62.8586 456.945 63.1484 456.945 Q63.4383 456.945 64.2756 457.589 Q65.113 458.201 66.2402 459.521 Q67.3674 460.842 68.4302 462.549 Q69.493 464.256 70.2015 466.768 Q70.9422 469.28 70.9422 471.921 Q70.9422 476.655 67.5606 479.489 Q64.179 482.291 58.9939 482.291 Q55.6766 482.291 52.7459 481.196 Q49.783 480.101 47.6896 478.329 Q45.5962 476.526 44.0825 474.272 Q42.5367 471.985 41.7959 469.602 Q41.0552 467.218 41.0552 464.996 Q41.0552 461.743 42.6977 459.843 Q44.3402 457.943 46.659 457.943 Q47.2065 457.943 47.8828 458.104 Q48.5592 458.233 49.6219 458.684 Q50.6847 459.103 51.7475 460.198 Q52.7781 461.293 53.4544 462.903 Q54.9681 466.478 54.9681 472.983 L54.9681 476.494 Q59.1227 477.524 61.828 477.524 Q62.8908 477.524 63.9858 477.331 Q65.0486 477.138 66.4012 476.623 Q67.7538 476.075 68.6234 474.851 Q69.4608 473.595 69.4608 471.792 Q69.4608 471.212 69.4286 470.6 Q69.3963 469.956 69.0421 468.346 Q68.6878 466.703 68.0759 465.254 Q67.464 463.805 66.1436 461.969 Q64.7909 460.101 62.9552 458.62 Q62.2788 458.104 62.2788 457.75 Q62.2788 457.46 62.5687 457.202 M46.659 460.133 Q44.8877 460.133 43.6961 461.454 Q42.5045 462.742 42.5045 464.996 Q42.5045 465.705 42.6655 466.574 Q42.8265 467.444 43.5028 468.893 Q44.1792 470.31 45.3064 471.566 Q46.4014 472.822 48.5592 474.078 Q50.6847 475.334 53.5189 476.075 L53.5189 473.37 Q53.5189 472.436 53.5189 471.759 Q53.4866 471.083 53.3578 469.602 Q53.229 468.088 53.0036 466.993 Q52.7459 465.898 52.2306 464.513 Q51.7153 463.128 51.039 462.259 Q50.3305 461.357 49.2033 460.745 Q48.0761 460.133 46.659 460.133 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M45.403 420.415 Q47.2065 420.415 48.2371 421.543 Q49.2355 422.67 49.2355 423.958 Q49.2355 425.182 48.5269 425.826 Q47.8184 426.47 46.9167 426.47 Q45.6928 426.47 44.63 425.568 Q43.5672 424.667 43.3418 423.314 Q42.5045 424.634 42.5045 426.599 Q42.5045 427.887 43.1808 429.014 Q43.8571 430.109 44.7267 430.786 Q45.5962 431.43 46.8522 432.01 Q48.0761 432.557 48.8168 432.782 Q49.5253 432.976 50.2983 433.137 L59.3159 435.391 Q63.5993 436.486 65.113 436.486 Q66.9809 436.486 68.2369 435.584 Q69.4608 434.683 69.4608 432.879 Q69.4608 432.171 69.2675 431.365 Q69.0421 430.56 68.4624 429.53 Q67.8505 428.467 66.9487 427.533 Q66.0147 426.567 64.4366 425.633 Q62.8586 424.699 60.8296 424.087 Q60.1211 423.894 60.1211 423.25 Q60.1211 422.444 60.7652 422.444 Q61.3127 422.444 62.4721 422.895 Q63.5993 423.314 65.0808 424.248 Q66.53 425.15 67.8505 426.341 Q69.1387 427.533 70.0405 429.304 Q70.9422 431.076 70.9422 433.008 Q70.9422 435.778 69.4608 437.613 Q67.9793 439.449 65.9181 440.125 Q66.208 440.286 66.5944 440.512 Q66.9809 440.737 67.8505 441.414 Q68.6878 442.058 69.3319 442.798 Q69.9438 443.539 70.4269 444.699 Q70.9422 445.826 70.9422 447.05 Q70.9422 448.596 70.4913 449.98 Q70.0405 451.333 69.0099 452.299 Q67.9793 453.265 66.5622 453.265 Q64.9841 453.265 63.8891 452.203 Q62.7619 451.108 62.7619 449.626 Q62.7619 448.692 63.3094 447.951 Q63.8569 447.178 65.0486 447.178 Q66.369 447.178 67.3674 448.08 Q68.3658 448.982 68.6234 450.27 Q69.4608 448.95 69.4608 446.985 Q69.4608 444.86 67.5928 443.185 Q65.7249 441.51 62.6009 440.705 Q55.0969 438.708 51.7475 437.935 Q48.3659 437.162 46.9167 437.162 Q45.564 437.162 44.63 437.517 Q43.6961 437.871 43.2774 438.483 Q42.8265 439.063 42.6655 439.61 Q42.5045 440.125 42.5045 440.705 Q42.5045 441.671 42.8909 442.766 Q43.2774 443.829 44.1792 445.117 Q45.0487 446.373 46.8522 447.565 Q48.6558 448.757 51.1356 449.562 Q51.8764 449.723 51.8764 450.431 Q51.8441 451.204 51.2 451.204 Q50.6525 451.204 49.5253 450.786 Q48.3659 450.335 46.9167 449.433 Q45.4674 448.499 44.1792 447.307 Q42.8587 446.083 41.957 444.312 Q41.0552 442.509 41.0552 440.576 Q41.0552 439.707 41.2484 438.869 Q41.4095 438 41.8925 436.969 Q42.3756 435.906 43.4384 434.972 Q44.5012 434.039 46.0471 433.459 Q45.3064 433.072 44.5978 432.557 Q43.8893 432.01 43.0197 431.172 Q42.118 430.303 41.6027 429.111 Q41.0552 427.887 41.0552 426.535 Q41.0552 425.214 41.4095 423.926 Q41.7315 422.638 42.7943 421.543 Q43.8249 420.415 45.403 420.415 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M24.3726 368.56 L41.184 372.714 Q42.2468 373.004 42.3756 373.198 Q42.5045 373.359 42.5045 373.874 Q42.5045 374.872 41.8281 374.872 Q41.7637 374.872 40.9264 374.776 Q40.0568 374.679 38.4787 374.679 Q32.6495 374.679 29.2034 377.513 Q25.7574 380.315 25.7574 385.307 Q25.7574 389.623 27.9474 393.97 Q30.1374 398.286 33.7122 401.378 Q36.4175 403.697 39.8314 405.403 Q43.2452 407.078 46.3692 407.883 Q49.4931 408.656 51.8441 409.01 Q54.1952 409.365 55.9021 409.365 Q58.3819 409.365 60.4753 408.849 Q62.5687 408.302 64.0502 407.336 Q65.4994 406.37 66.6266 405.146 Q67.7216 403.89 68.3658 402.44 Q69.0099 400.959 69.3319 399.478 Q69.6218 397.996 69.6218 396.45 Q69.6218 390.234 64.7909 384.309 Q60.8296 379.607 54.3562 377.642 Q53.7121 377.481 53.7121 376.805 Q53.7121 375.999 54.3562 375.999 Q54.485 375.999 55.1291 376.161 Q55.7411 376.322 56.9971 376.805 Q58.2209 377.288 59.6058 378.028 Q60.9906 378.769 62.7297 380.154 Q64.4688 381.539 65.9825 383.246 Q68.4946 386.144 70.0727 389.816 Q71.6508 393.487 71.6508 397.513 Q71.6508 402.537 69.4286 406.595 Q67.2063 410.653 63.0518 413.036 Q58.8972 415.387 53.5833 415.387 Q47.9794 415.387 42.4722 412.811 Q36.965 410.234 32.8749 406.144 Q28.7848 402.054 26.2405 396.643 Q23.6962 391.233 23.6962 385.822 Q23.6962 383.761 24.2437 381.925 Q24.7912 380.09 25.4675 378.995 Q26.1439 377.867 27.1423 376.869 Q28.1084 375.871 28.5593 375.549 Q29.0102 375.194 29.5577 374.872 L24.5014 370.267 Q23.6962 369.462 23.6962 369.268 Q23.6962 368.882 23.9217 368.721 Q24.1471 368.56 24.3726 368.56 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M52.1984 335.167 Q55.7089 335.167 59.1871 336.713 Q62.6331 338.259 65.2096 340.739 Q67.7538 343.186 69.3641 346.407 Q70.9422 349.627 70.9422 352.848 Q70.9422 357.453 67.8183 360.449 Q64.6621 363.412 59.7668 363.412 Q55.1936 363.412 50.8458 360.867 Q46.4658 358.291 43.7605 354.168 Q41.0552 350.046 41.0552 345.731 Q41.0552 341.19 44.1147 338.194 Q47.1743 335.167 52.1984 335.167 M49.6219 339.998 Q46.498 339.998 44.5012 341.512 Q42.5045 343.025 42.5045 345.795 Q42.5045 346.6 42.7621 347.534 Q42.9875 348.468 43.5994 349.692 Q44.2114 350.883 45.4996 352.236 Q46.7556 353.557 48.5592 354.716 Q50.9424 356.23 55.3224 357.389 Q59.6702 358.516 62.2788 358.516 Q65.8859 358.516 67.6894 356.842 Q69.4608 355.167 69.4608 352.784 Q69.4608 350.465 67.8505 348.017 Q66.208 345.537 63.4061 343.83 Q60.5075 342.123 56.2564 341.061 Q51.973 339.998 49.6219 339.998 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M60.7652 297.31 Q61.0228 297.31 62.0212 297.6 Q63.0196 297.89 64.5655 298.599 Q66.1113 299.275 67.5284 300.209 Q68.9133 301.143 69.9438 302.689 Q70.9422 304.202 70.9422 305.942 Q70.9422 308.26 69.3963 309.806 Q67.8505 311.352 65.5316 311.352 Q64.2434 311.352 62.4721 310.676 Q51.039 306.392 47.1099 306.392 Q42.5045 306.392 42.5045 309.967 Q42.5045 311.739 43.1808 313.413 Q43.8249 315.056 44.7267 316.183 Q45.6284 317.31 46.8844 318.341 Q48.1083 319.339 48.9456 319.854 Q49.7508 320.338 50.5559 320.724 L53.8409 321.561 Q54.7427 321.755 58.2531 322.689 L64.2112 324.138 Q68.6556 325.168 69.0743 325.394 Q69.976 325.716 70.4591 326.424 Q70.9422 327.133 70.9422 327.842 Q70.9422 328.647 70.4591 329.194 Q69.976 329.742 69.1387 329.742 Q69.0099 329.742 68.5268 329.645 Q68.0437 329.548 67.3674 329.387 Q66.6911 329.226 66.3046 329.162 L51.0712 325.329 Q48.3015 324.621 47.4319 324.46 Q46.5302 324.267 45.5318 324.267 Q42.5045 324.267 42.5045 326.328 Q42.5045 328.003 44.5012 329.098 Q46.498 330.193 50.3627 331.127 Q51.4255 331.416 51.6509 331.61 Q51.8764 331.771 51.8764 332.254 Q51.8441 333.059 51.2 333.059 Q51.039 333.059 49.9762 332.801 Q48.9134 332.544 47.3997 332.061 Q45.8539 331.545 44.8233 331.062 Q44.0503 330.643 43.6961 330.418 Q43.3096 330.16 42.5689 329.548 Q41.7959 328.904 41.4417 328.067 Q41.0552 327.197 41.0552 326.135 Q41.0552 323.751 42.6011 322.012 Q44.1147 320.273 46.7878 320.048 Q41.0552 315.764 41.0552 309.774 Q41.0552 306.231 42.9231 304.202 Q44.7911 302.173 48.1083 302.173 Q48.8812 302.173 49.8796 302.334 Q50.8458 302.463 52.0696 302.785 Q53.2934 303.075 54.2274 303.333 Q55.1614 303.591 56.675 304.106 Q58.1565 304.621 58.8006 304.847 Q59.4447 305.072 60.9584 305.619 Q62.4399 306.135 62.6009 306.199 Q65.5961 307.391 67.303 307.391 Q68.4302 307.391 68.9455 307.037 Q69.4608 306.65 69.4608 305.813 Q69.4608 303.558 67.2386 301.884 Q64.9841 300.177 61.3127 299.082 Q60.5075 298.824 60.3143 298.695 Q60.1211 298.534 60.1211 298.083 Q60.1211 297.31 60.7652 297.31 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M44.1469 264.409 Q44.1792 264.409 45.3386 264.602 L74.6137 271.945 Q76.1596 272.332 77.7055 273.427 Q79.2835 274.49 80.6362 276.196 Q82.021 277.871 82.8584 280.448 Q83.728 282.992 83.728 285.923 Q83.728 290.593 82.7296 292.654 Q81.7634 294.683 79.7022 294.683 Q77.8987 294.683 76.8681 293.555 Q75.8697 292.428 75.8697 291.14 Q75.8697 289.916 76.5783 289.272 Q77.2868 288.628 78.1885 288.628 Q79.1869 288.628 80.1853 289.304 Q81.2159 289.981 81.6024 291.333 Q82.2787 289.175 82.2787 286.051 Q82.2787 279.449 75.29 276.615 Q75.1934 276.551 75.1612 276.551 L66.4334 274.361 L66.369 274.457 Q67.0131 275.005 67.7538 275.874 Q68.4624 276.712 69.3319 278.515 Q70.2015 280.319 70.2015 282.09 Q70.2015 285.794 67.3674 288.338 Q64.5011 290.85 59.7668 290.85 Q56.3208 290.85 52.8747 289.465 Q49.3965 288.048 46.8522 285.858 Q44.2758 283.636 42.6655 280.802 Q41.0552 277.936 41.0552 275.166 Q41.0552 273.234 42.2146 271.591 Q43.3418 269.949 45.2097 269.047 Q43.6639 268.886 43.0197 268.016 Q42.3756 267.114 42.3756 266.341 Q42.3756 265.472 42.8587 264.957 Q43.3096 264.409 44.1469 264.409 M48.1727 269.82 Q47.9794 269.82 47.4642 269.949 Q46.9167 270.077 46.0471 270.464 Q45.1775 270.818 44.4046 271.366 Q43.6317 271.913 43.0842 272.911 Q42.5045 273.878 42.5045 275.101 Q42.5045 277.098 44.1792 279.095 Q45.8217 281.092 48.3659 282.477 Q50.8136 283.765 55.5478 284.989 Q60.2821 286.18 62.6975 286.18 Q65.0808 286.18 66.9165 285.15 Q68.7522 284.119 68.7522 281.897 Q68.7522 279.32 66.369 276.551 Q63.8891 273.684 61.7636 273.201 L49.1711 270.013 Q48.3981 269.82 48.1727 269.82 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M62.5687 234.226 Q62.8586 233.968 63.1484 233.968 Q63.4383 233.968 64.2756 234.612 Q65.113 235.224 66.2402 236.545 Q67.3674 237.865 68.4302 239.572 Q69.493 241.279 70.2015 243.791 Q70.9422 246.303 70.9422 248.944 Q70.9422 253.678 67.5606 256.512 Q64.179 259.314 58.9939 259.314 Q55.6766 259.314 52.7459 258.219 Q49.783 257.124 47.6896 255.353 Q45.5962 253.549 44.0825 251.295 Q42.5367 249.008 41.7959 246.625 Q41.0552 244.242 41.0552 242.02 Q41.0552 238.767 42.6977 236.867 Q44.3402 234.967 46.659 234.967 Q47.2065 234.967 47.8828 235.128 Q48.5592 235.256 49.6219 235.707 Q50.6847 236.126 51.7475 237.221 Q52.7781 238.316 53.4544 239.926 Q54.9681 243.501 54.9681 250.007 L54.9681 253.517 Q59.1227 254.548 61.828 254.548 Q62.8908 254.548 63.9858 254.354 Q65.0486 254.161 66.4012 253.646 Q67.7538 253.098 68.6234 251.875 Q69.4608 250.619 69.4608 248.815 Q69.4608 248.235 69.4286 247.623 Q69.3963 246.979 69.0421 245.369 Q68.6878 243.727 68.0759 242.277 Q67.464 240.828 66.1436 238.992 Q64.7909 237.124 62.9552 235.643 Q62.2788 235.128 62.2788 234.773 Q62.2788 234.483 62.5687 234.226 M46.659 237.157 Q44.8877 237.157 43.6961 238.477 Q42.5045 239.765 42.5045 242.02 Q42.5045 242.728 42.6655 243.598 Q42.8265 244.467 43.5028 245.917 Q44.1792 247.334 45.3064 248.59 Q46.4014 249.846 48.5592 251.102 Q50.6847 252.358 53.5189 253.098 L53.5189 250.393 Q53.5189 249.459 53.5189 248.783 Q53.4866 248.107 53.3578 246.625 Q53.229 245.111 53.0036 244.016 Q52.7459 242.921 52.2306 241.537 Q51.7153 240.152 51.039 239.282 Q50.3305 238.38 49.2033 237.768 Q48.0761 237.157 46.659 237.157 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M46.7234 204.602 Q48.5269 204.602 49.4931 205.504 Q50.4271 206.406 50.4271 207.63 Q50.4271 208.628 49.8474 209.175 Q49.2677 209.691 48.4947 209.691 Q47.3675 209.691 46.4658 208.789 Q45.564 207.855 45.5318 206.502 Q44.3402 206.953 43.6317 208.145 Q42.8909 209.337 42.6977 210.399 Q42.5045 211.43 42.5045 212.46 Q42.5045 214.489 43.1486 216.035 Q43.7927 217.581 44.7911 218.354 Q45.7572 219.127 46.6912 219.481 Q47.6252 219.836 48.4303 219.836 Q49.1389 219.836 49.7186 219.675 Q50.2661 219.481 50.6847 219.03 Q51.0712 218.58 51.3289 218.258 Q51.5865 217.903 51.8119 217.13 Q52.0374 216.357 52.134 216.035 Q52.1984 215.713 52.3916 214.811 Q52.7781 212.944 53.0036 212.106 Q53.1968 211.269 53.7443 210.174 Q54.2918 209.047 55.1614 208.209 Q57.1903 206.18 59.9922 206.18 Q61.0228 206.18 62.2788 206.535 Q63.5349 206.857 65.113 207.791 Q66.6911 208.725 67.9471 210.142 Q69.2031 211.559 70.0727 214.006 Q70.9422 216.422 70.9422 219.449 Q70.9422 223.668 69.1709 226.277 Q67.3674 228.885 64.5333 228.885 Q62.4721 228.885 61.3449 227.758 Q60.1855 226.631 60.1855 225.182 Q60.1855 224.087 60.7974 223.41 Q61.3771 222.734 62.4721 222.734 Q63.9536 222.734 65.0808 223.926 Q66.208 225.117 65.9825 226.889 Q69.4608 225.375 69.4608 219.385 Q69.4608 217.13 68.8811 215.391 Q68.2691 213.62 67.4318 212.654 Q66.5622 211.655 65.4994 211.011 Q64.4366 210.367 63.6315 210.174 Q62.8263 209.948 62.2144 209.948 Q61.1516 209.948 60.3465 210.367 Q59.5414 210.786 59.0905 211.365 Q58.6074 211.913 58.2209 212.976 Q57.8022 214.006 57.6412 214.747 Q57.4802 215.488 57.2225 216.808 Q57.0937 217.42 57.0293 217.807 Q56.9327 218.193 56.675 218.998 Q56.3852 219.771 56.0953 220.319 Q55.8055 220.834 55.2902 221.51 Q54.7749 222.187 54.163 222.605 Q53.5511 223.024 52.6493 223.314 Q51.7475 223.604 50.6847 223.604 Q49.7186 223.604 48.5592 223.314 Q47.3997 222.992 46.0471 222.187 Q44.6944 221.349 43.5994 220.158 Q42.5045 218.966 41.7959 216.969 Q41.0552 214.94 41.0552 212.46 Q41.0552 208.853 42.7299 206.728 Q44.3724 204.602 46.7234 204.602 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M42.5045 180.342 Q43.4062 180.342 43.6317 180.761 Q43.8249 181.179 43.8249 182.339 L43.8249 188.522 L63.2772 193.417 Q64.9841 193.804 66.4334 193.804 Q68.0437 193.804 68.7522 193.321 Q69.4608 192.806 69.4608 191.743 Q69.4608 189.649 67.5606 187.395 Q65.6605 185.108 61.0228 183.176 Q60.4109 182.918 60.2821 182.789 Q60.1211 182.628 60.1211 182.21 Q60.1211 181.405 60.7652 181.405 Q60.9906 181.405 62.0212 181.856 Q63.0518 182.274 64.5655 183.208 Q66.0791 184.11 67.4962 185.302 Q68.9133 186.461 69.9438 188.232 Q70.9422 190.004 70.9422 191.904 Q70.9422 194.577 69.2353 196.284 Q67.5284 197.958 64.8553 197.958 Q63.9858 197.958 61.2161 197.282 Q58.4141 196.606 43.8249 192.934 L43.8249 198.764 Q43.8249 199.569 43.7927 199.891 Q43.7605 200.181 43.5994 200.406 Q43.4062 200.599 43.0197 200.599 Q42.4078 200.599 42.1502 200.342 Q41.8603 200.084 41.8281 199.762 Q41.7637 199.408 41.7637 198.603 L41.7637 192.419 L31.2968 189.843 Q30.2662 189.585 29.6865 188.941 Q29.0746 188.264 29.0102 187.878 Q28.9136 187.492 28.9136 187.202 Q28.9136 186.332 29.3967 185.817 Q29.8475 185.302 30.6849 185.302 Q31.1358 185.302 41.7637 188.007 L41.7637 182.21 Q41.7637 181.469 41.7959 181.179 Q41.8281 180.857 41.9892 180.6 Q42.1502 180.342 42.5045 180.342 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M28.978 160.977 Q30.395 160.977 31.4578 162.136 Q32.4884 163.263 32.4884 164.487 Q32.4884 165.614 31.8121 166.323 Q31.1036 166.999 30.1052 166.999 Q28.7848 166.999 27.6898 165.872 Q26.5948 164.745 26.5948 163.424 Q26.5948 162.329 27.2711 161.653 Q27.9474 160.977 28.978 160.977 M60.7652 160.397 Q61.0228 160.397 62.0534 160.687 Q63.0518 160.977 64.5977 161.685 Q66.1113 162.361 67.5284 163.295 Q68.9455 164.229 69.9438 165.775 Q70.9422 167.289 70.9422 169.028 Q70.9422 171.379 69.3963 172.925 Q67.8505 174.439 65.5316 174.439 Q64.2756 174.439 60.2499 172.925 Q48.5269 168.545 48.0439 168.384 Q46.2081 167.643 44.5978 167.643 Q43.8571 167.643 43.4062 167.804 Q42.9231 167.965 42.7621 168.287 Q42.5689 168.609 42.5367 168.803 Q42.5045 168.964 42.5045 169.286 Q42.5045 171.186 44.4368 172.957 Q46.3692 174.728 50.6847 175.952 Q51.4899 176.21 51.6831 176.371 Q51.8764 176.532 51.8764 177.015 Q51.8441 177.82 51.2 177.82 Q51.0068 177.82 50.2661 177.595 Q49.4931 177.369 48.3337 176.951 Q47.1421 176.532 45.9183 175.791 Q44.6622 175.051 43.5672 174.149 Q42.4722 173.215 41.7637 171.894 Q41.0552 170.574 41.0552 169.092 Q41.0552 166.677 42.6333 165.196 Q44.1792 163.682 46.4658 163.682 Q47.7218 163.682 49.944 164.551 Q52.8425 165.614 53.7765 166.001 L60.7008 168.577 Q63.2128 169.511 63.9858 169.801 Q64.7265 170.059 65.6283 170.284 Q66.4978 170.477 67.303 170.477 Q68.4302 170.477 68.9455 170.123 Q69.4608 169.737 69.4608 168.899 Q69.4608 166.58 67.1741 164.873 Q64.8553 163.167 61.3127 162.168 Q61.2161 162.136 61.055 162.104 Q60.2499 161.846 60.1533 161.588 Q60.1211 161.46 60.1211 161.202 Q60.1211 160.397 60.7652 160.397 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M52.1984 125.209 Q55.7089 125.209 59.1871 126.755 Q62.6331 128.301 65.2096 130.781 Q67.7538 133.228 69.3641 136.449 Q70.9422 139.67 70.9422 142.89 Q70.9422 147.496 67.8183 150.491 Q64.6621 153.454 59.7668 153.454 Q55.1936 153.454 50.8458 150.909 Q46.4658 148.333 43.7605 144.211 Q41.0552 140.088 41.0552 135.773 Q41.0552 131.232 44.1147 128.237 Q47.1743 125.209 52.1984 125.209 M49.6219 130.04 Q46.498 130.04 44.5012 131.554 Q42.5045 133.067 42.5045 135.837 Q42.5045 136.642 42.7621 137.576 Q42.9875 138.51 43.5994 139.734 Q44.2114 140.926 45.4996 142.278 Q46.7556 143.599 48.5592 144.758 Q50.9424 146.272 55.3224 147.431 Q59.6702 148.558 62.2788 148.558 Q65.8859 148.558 67.6894 146.884 Q69.4608 145.209 69.4608 142.826 Q69.4608 140.507 67.8505 138.059 Q66.208 135.579 63.4061 133.873 Q60.5075 132.166 56.2564 131.103 Q51.973 130.04 49.6219 130.04 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M60.7652 87.3525 Q61.0228 87.3525 62.0212 87.6424 Q63.0196 87.9322 64.5655 88.6407 Q66.1113 89.3171 67.5284 90.251 Q68.9133 91.185 69.9438 92.7309 Q70.9422 94.2446 70.9422 95.9837 Q70.9422 98.3025 69.3963 99.8484 Q67.8505 101.394 65.5316 101.394 Q64.2434 101.394 62.4721 100.718 Q51.039 96.4346 47.1099 96.4346 Q42.5045 96.4346 42.5045 100.009 Q42.5045 101.781 43.1808 103.455 Q43.8249 105.098 44.7267 106.225 Q45.6284 107.352 46.8844 108.383 Q48.1083 109.381 48.9456 109.897 Q49.7508 110.38 50.5559 110.766 L53.8409 111.604 Q54.7427 111.797 58.2531 112.731 L64.2112 114.18 Q68.6556 115.211 69.0743 115.436 Q69.976 115.758 70.4591 116.467 Q70.9422 117.175 70.9422 117.884 Q70.9422 118.689 70.4591 119.236 Q69.976 119.784 69.1387 119.784 Q69.0099 119.784 68.5268 119.687 Q68.0437 119.591 67.3674 119.43 Q66.6911 119.269 66.3046 119.204 L51.0712 115.372 Q48.3015 114.663 47.4319 114.502 Q46.5302 114.309 45.5318 114.309 Q42.5045 114.309 42.5045 116.37 Q42.5045 118.045 44.5012 119.14 Q46.498 120.235 50.3627 121.169 Q51.4255 121.459 51.6509 121.652 Q51.8764 121.813 51.8764 122.296 Q51.8441 123.101 51.2 123.101 Q51.039 123.101 49.9762 122.843 Q48.9134 122.586 47.3997 122.103 Q45.8539 121.587 44.8233 121.104 Q44.0503 120.686 43.6961 120.46 Q43.3096 120.202 42.5689 119.591 Q41.7959 118.946 41.4417 118.109 Q41.0552 117.24 41.0552 116.177 Q41.0552 113.794 42.6011 112.054 Q44.1147 110.315 46.7878 110.09 Q41.0552 105.806 41.0552 99.8162 Q41.0552 96.2735 42.9231 94.2446 Q44.7911 92.2156 48.1083 92.2156 Q48.8812 92.2156 49.8796 92.3766 Q50.8458 92.5054 52.0696 92.8275 Q53.2934 93.1174 54.2274 93.375 Q55.1614 93.6326 56.675 94.1479 Q58.1565 94.6632 58.8006 94.8887 Q59.4447 95.1141 60.9584 95.6616 Q62.4399 96.1769 62.6009 96.2413 Q65.5961 97.4329 67.303 97.4329 Q68.4302 97.4329 68.9455 97.0787 Q69.4608 96.6922 69.4608 95.8549 Q69.4608 93.6004 67.2386 91.9257 Q64.9841 90.2188 61.3127 89.1238 Q60.5075 88.8662 60.3143 88.7374 Q60.1211 88.5763 60.1211 88.1254 Q60.1211 87.3525 60.7652 87.3525 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><polyline clip-path=\"url(#clip772)\" style=\"stroke:#009af9; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  -1182.27,999.841 2920.27,-65.746 \n",
       "  \"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"563.446\" cy=\"534.653\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"563.446\" cy=\"546.411\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"518.179\" cy=\"546.411\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"518.179\" cy=\"546.411\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"608.713\" cy=\"534.653\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"608.713\" cy=\"522.896\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"518.179\" cy=\"546.411\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"563.446\" cy=\"534.653\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"608.713\" cy=\"522.896\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"563.446\" cy=\"534.653\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"744.514\" cy=\"481.744\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"721.881\" cy=\"499.381\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"676.614\" cy=\"499.381\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"653.98\" cy=\"499.381\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"812.415\" cy=\"481.744\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"812.415\" cy=\"464.108\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"676.614\" cy=\"499.381\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"744.514\" cy=\"481.744\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"812.415\" cy=\"464.108\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"744.514\" cy=\"481.744\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"902.949\" cy=\"446.472\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"857.682\" cy=\"452.351\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"835.048\" cy=\"452.351\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"789.781\" cy=\"458.229\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"970.849\" cy=\"428.835\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"925.582\" cy=\"411.199\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"835.048\" cy=\"469.987\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"925.582\" cy=\"428.835\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"970.849\" cy=\"405.32\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"880.315\" cy=\"428.835\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1061.38\" cy=\"405.32\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"970.849\" cy=\"405.32\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"970.849\" cy=\"417.078\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"880.315\" cy=\"428.835\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1129.28\" cy=\"375.926\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1084.02\" cy=\"370.048\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"948.216\" cy=\"434.714\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1061.38\" cy=\"381.805\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1151.92\" cy=\"358.29\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1038.75\" cy=\"375.926\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"835.048\" cy=\"440.593\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"835.048\" cy=\"452.351\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"835.048\" cy=\"452.351\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"835.048\" cy=\"440.593\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"925.582\" cy=\"428.835\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"835.048\" cy=\"452.351\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"880.315\" cy=\"452.351\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"925.582\" cy=\"440.593\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"835.048\" cy=\"440.593\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"835.048\" cy=\"440.593\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1129.28\" cy=\"340.654\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1129.28\" cy=\"340.654\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1129.28\" cy=\"358.29\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1129.28\" cy=\"340.654\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1265.08\" cy=\"323.017\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1129.28\" cy=\"358.29\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1197.18\" cy=\"358.29\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1242.45\" cy=\"340.654\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1151.92\" cy=\"340.654\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1151.92\" cy=\"340.654\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1265.08\" cy=\"311.26\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1265.08\" cy=\"311.26\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1265.08\" cy=\"334.775\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1265.08\" cy=\"311.26\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1310.35\" cy=\"287.745\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1265.08\" cy=\"311.26\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1310.35\" cy=\"311.26\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1310.35\" cy=\"311.26\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1265.08\" cy=\"311.26\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1265.08\" cy=\"311.26\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1265.08\" cy=\"240.715\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1265.08\" cy=\"240.715\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1265.08\" cy=\"258.351\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1265.08\" cy=\"240.715\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1310.35\" cy=\"205.442\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1265.08\" cy=\"240.715\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1310.35\" cy=\"240.715\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1310.35\" cy=\"240.715\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1265.08\" cy=\"240.715\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1265.08\" cy=\"240.715\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1174.55\" cy=\"346.533\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1151.92\" cy=\"358.29\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1219.82\" cy=\"358.29\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1219.82\" cy=\"346.533\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1265.08\" cy=\"340.654\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1197.18\" cy=\"364.169\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1219.82\" cy=\"334.775\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1197.18\" cy=\"346.533\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1242.45\" cy=\"334.775\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1242.45\" cy=\"334.775\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1446.15\" cy=\"240.715\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1423.52\" cy=\"258.351\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1446.15\" cy=\"246.593\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1446.15\" cy=\"240.715\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1468.79\" cy=\"228.957\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1423.52\" cy=\"240.715\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1468.79\" cy=\"228.957\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1446.15\" cy=\"240.715\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1491.42\" cy=\"228.957\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1468.79\" cy=\"217.2\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1468.79\" cy=\"228.957\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1423.52\" cy=\"240.715\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1446.15\" cy=\"223.078\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1468.79\" cy=\"228.957\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1491.42\" cy=\"211.321\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1446.15\" cy=\"240.715\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1491.42\" cy=\"217.2\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1468.79\" cy=\"228.957\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1491.42\" cy=\"217.2\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1491.42\" cy=\"205.442\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1468.79\" cy=\"123.139\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1446.15\" cy=\"111.382\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1468.79\" cy=\"93.7452\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1491.42\" cy=\"64.3513\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1514.05\" cy=\"64.3513\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1468.79\" cy=\"158.412\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1491.42\" cy=\"105.503\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1491.42\" cy=\"134.897\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1491.42\" cy=\"181.927\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip772)\" cx=\"1514.05\" cy=\"87.8664\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<path clip-path=\"url(#clip770)\" d=\"\n",
       "M230.825 171.073 L635.316 171.073 L635.316 67.3926 L230.825 67.3926  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip770)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  230.825,171.073 635.316,171.073 635.316,67.3926 230.825,67.3926 230.825,171.073 \n",
       "  \"/>\n",
       "<circle clip-path=\"url(#clip770)\" cx=\"291.603\" cy=\"119.233\" r=\"23.04\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"2.56\"/>\n",
       "<path clip-path=\"url(#clip770)\" d=\"M352.382 101.953 L372.243 101.953 L372.243 105.888 L357.058 105.888 L357.058 116.073 L370.761 116.073 L370.761 120.008 L357.058 120.008 L357.058 136.513 L352.382 136.513 L352.382 101.953 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M379.465 100.494 L383.724 100.494 L383.724 136.513 L379.465 136.513 L379.465 100.494 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M402.682 113.573 Q399.256 113.573 397.266 116.258 Q395.275 118.92 395.275 123.573 Q395.275 128.226 397.243 130.911 Q399.233 133.573 402.682 133.573 Q406.085 133.573 408.076 130.888 Q410.067 128.202 410.067 123.573 Q410.067 118.966 408.076 116.281 Q406.085 113.573 402.682 113.573 M402.682 109.962 Q408.238 109.962 411.409 113.573 Q414.58 117.184 414.58 123.573 Q414.58 129.939 411.409 133.573 Q408.238 137.184 402.682 137.184 Q397.104 137.184 393.932 133.573 Q390.784 129.939 390.784 123.573 Q390.784 117.184 393.932 113.573 Q397.104 109.962 402.682 109.962 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M419.164 110.587 L423.423 110.587 L428.747 130.818 L434.048 110.587 L439.071 110.587 L444.395 130.818 L449.696 110.587 L453.955 110.587 L447.173 136.513 L442.15 136.513 L436.571 115.263 L430.969 136.513 L425.946 136.513 L419.164 110.587 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M486.478 104.615 L486.478 109.545 Q484.117 107.346 481.432 106.258 Q478.77 105.17 475.761 105.17 Q469.835 105.17 466.687 108.804 Q463.539 112.416 463.539 119.267 Q463.539 126.096 466.687 129.73 Q469.835 133.341 475.761 133.341 Q478.77 133.341 481.432 132.253 Q484.117 131.165 486.478 128.966 L486.478 133.851 Q484.025 135.517 481.27 136.351 Q478.538 137.184 475.483 137.184 Q467.636 137.184 463.122 132.392 Q458.608 127.577 458.608 119.267 Q458.608 110.934 463.122 106.142 Q467.636 101.328 475.483 101.328 Q478.585 101.328 481.316 102.161 Q484.071 102.971 486.478 104.615 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M493.075 126.281 L493.075 110.587 L497.335 110.587 L497.335 126.119 Q497.335 129.8 498.77 131.652 Q500.205 133.48 503.075 133.48 Q506.524 133.48 508.515 131.281 Q510.529 129.082 510.529 125.286 L510.529 110.587 L514.788 110.587 L514.788 136.513 L510.529 136.513 L510.529 132.531 Q508.978 134.892 506.918 136.05 Q504.881 137.184 502.173 137.184 Q497.705 137.184 495.39 134.406 Q493.075 131.628 493.075 126.281 M503.793 109.962 L503.793 109.962 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M527.774 103.226 L527.774 110.587 L536.547 110.587 L536.547 113.897 L527.774 113.897 L527.774 127.971 Q527.774 131.142 528.631 132.045 Q529.51 132.948 532.172 132.948 L536.547 132.948 L536.547 136.513 L532.172 136.513 Q527.242 136.513 525.367 134.684 Q523.492 132.832 523.492 127.971 L523.492 113.897 L520.367 113.897 L520.367 110.587 L523.492 110.587 L523.492 103.226 L527.774 103.226 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M546.362 103.226 L546.362 110.587 L555.135 110.587 L555.135 113.897 L546.362 113.897 L546.362 127.971 Q546.362 131.142 547.219 132.045 Q548.098 132.948 550.76 132.948 L555.135 132.948 L555.135 136.513 L550.76 136.513 Q545.83 136.513 543.955 134.684 Q542.08 132.832 542.08 127.971 L542.08 113.897 L538.955 113.897 L538.955 110.587 L542.08 110.587 L542.08 103.226 L546.362 103.226 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M582.913 122.485 L582.913 124.568 L563.33 124.568 Q563.607 128.966 565.969 131.281 Q568.353 133.573 572.589 133.573 Q575.043 133.573 577.334 132.971 Q579.649 132.369 581.917 131.165 L581.917 135.193 Q579.626 136.165 577.218 136.675 Q574.811 137.184 572.334 137.184 Q566.131 137.184 562.496 133.573 Q558.885 129.962 558.885 123.804 Q558.885 117.439 562.311 113.712 Q565.76 109.962 571.593 109.962 Q576.825 109.962 579.857 113.341 Q582.913 116.698 582.913 122.485 M578.654 121.235 Q578.607 117.74 576.686 115.656 Q574.788 113.573 571.64 113.573 Q568.075 113.573 565.922 115.587 Q563.793 117.601 563.469 121.258 L578.654 121.235 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip770)\" d=\"M604.927 114.568 Q604.209 114.152 603.353 113.966 Q602.519 113.758 601.501 113.758 Q597.89 113.758 595.945 116.119 Q594.024 118.457 594.024 122.855 L594.024 136.513 L589.742 136.513 L589.742 110.587 L594.024 110.587 L594.024 114.615 Q595.366 112.253 597.519 111.119 Q599.672 109.962 602.751 109.962 Q603.191 109.962 603.723 110.031 Q604.255 110.078 604.903 110.193 L604.927 114.568 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /></svg>\n"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "begin\n",
    "    plt = plot(; size=(400, 200))\n",
    "    Plots.abline!(plt, 1, 0; label=\"\")\n",
    "    @df data scatter!(plt, :OrderVertex, :FlowCutter; \n",
    "        legend=:topleft, \n",
    "        label=\"FlowCutter\", \n",
    "        ylabel=L\"Vertex Congestion\", \n",
    "        xlabel=L\"Vertex Congestion\"\n",
    "    )\n",
    "    savefig(plt, \"flowcutter.pdf\")\n",
    "    plt\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "8e47aa92",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"400\" height=\"200\" viewBox=\"0 0 1600 800\">\n",
       "<defs>\n",
       "  <clipPath id=\"clip820\">\n",
       "    <rect x=\"0\" y=\"0\" width=\"1600\" height=\"800\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip820)\" d=\"\n",
       "M0 800 L1600 800 L1600 0 L0 0  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip821\">\n",
       "    <rect x=\"320\" y=\"0\" width=\"1121\" height=\"800\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<defs>\n",
       "  <clipPath id=\"clip822\">\n",
       "    <rect x=\"212\" y=\"47\" width=\"1341\" height=\"605\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip820)\" d=\"\n",
       "M212.509 651.7 L1552.76 651.7 L1552.76 47.2441 L212.509 47.2441  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip822)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  250.441,651.7 250.441,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip822)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  498.359,651.7 498.359,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip822)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  746.278,651.7 746.278,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip822)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  994.196,651.7 994.196,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip822)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1242.11,651.7 1242.11,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip822)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1490.03,651.7 1490.03,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip820)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  212.509,651.7 1552.76,651.7 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip820)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  250.441,651.7 250.441,632.802 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip820)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  498.359,651.7 498.359,632.802 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip820)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  746.278,651.7 746.278,632.802 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip820)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  994.196,651.7 994.196,632.802 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip820)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1242.11,651.7 1242.11,632.802 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip820)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1490.03,651.7 1490.03,632.802 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip820)\" d=\"M250.441 676.219 Q246.83 676.219 245.001 679.783 Q243.196 683.325 243.196 690.455 Q243.196 697.561 245.001 701.126 Q246.83 704.667 250.441 704.667 Q254.075 704.667 255.881 701.126 Q257.709 697.561 257.709 690.455 Q257.709 683.325 255.881 679.783 Q254.075 676.219 250.441 676.219 M250.441 672.515 Q256.251 672.515 259.307 677.121 Q262.385 681.705 262.385 690.455 Q262.385 699.181 259.307 703.788 Q256.251 708.371 250.441 708.371 Q244.631 708.371 241.552 703.788 Q238.496 699.181 238.496 690.455 Q238.496 681.705 241.552 677.121 Q244.631 672.515 250.441 672.515 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M473.047 703.765 L480.686 703.765 L480.686 677.399 L472.376 679.066 L472.376 674.807 L480.639 673.14 L485.315 673.14 L485.315 703.765 L492.954 703.765 L492.954 707.7 L473.047 707.7 L473.047 703.765 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M512.398 676.219 Q508.787 676.219 506.959 679.783 Q505.153 683.325 505.153 690.455 Q505.153 697.561 506.959 701.126 Q508.787 704.667 512.398 704.667 Q516.033 704.667 517.838 701.126 Q519.667 697.561 519.667 690.455 Q519.667 683.325 517.838 679.783 Q516.033 676.219 512.398 676.219 M512.398 672.515 Q518.209 672.515 521.264 677.121 Q524.343 681.705 524.343 690.455 Q524.343 699.181 521.264 703.788 Q518.209 708.371 512.398 708.371 Q506.588 708.371 503.51 703.788 Q500.454 699.181 500.454 690.455 Q500.454 681.705 503.51 677.121 Q506.588 672.515 512.398 672.515 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M725.051 703.765 L741.37 703.765 L741.37 707.7 L719.426 707.7 L719.426 703.765 Q722.088 701.01 726.671 696.38 Q731.278 691.728 732.458 690.385 Q734.704 687.862 735.583 686.126 Q736.486 684.367 736.486 682.677 Q736.486 679.922 734.541 678.186 Q732.62 676.45 729.518 676.45 Q727.319 676.45 724.866 677.214 Q722.435 677.978 719.657 679.529 L719.657 674.807 Q722.481 673.672 724.935 673.094 Q727.389 672.515 729.426 672.515 Q734.796 672.515 737.991 675.2 Q741.185 677.885 741.185 682.376 Q741.185 684.506 740.375 686.427 Q739.588 688.325 737.481 690.918 Q736.903 691.589 733.801 694.806 Q730.699 698.001 725.051 703.765 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M761.185 676.219 Q757.574 676.219 755.745 679.783 Q753.94 683.325 753.94 690.455 Q753.94 697.561 755.745 701.126 Q757.574 704.667 761.185 704.667 Q764.819 704.667 766.625 701.126 Q768.453 697.561 768.453 690.455 Q768.453 683.325 766.625 679.783 Q764.819 676.219 761.185 676.219 M761.185 672.515 Q766.995 672.515 770.051 677.121 Q773.129 681.705 773.129 690.455 Q773.129 699.181 770.051 703.788 Q766.995 708.371 761.185 708.371 Q755.375 708.371 752.296 703.788 Q749.24 699.181 749.24 690.455 Q749.24 681.705 752.296 677.121 Q755.375 672.515 761.185 672.515 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M983.039 689.066 Q986.395 689.783 988.27 692.052 Q990.168 694.32 990.168 697.654 Q990.168 702.769 986.65 705.57 Q983.131 708.371 976.65 708.371 Q974.474 708.371 972.159 707.931 Q969.867 707.515 967.414 706.658 L967.414 702.144 Q969.358 703.279 971.673 703.857 Q973.988 704.436 976.511 704.436 Q980.909 704.436 983.201 702.7 Q985.515 700.964 985.515 697.654 Q985.515 694.598 983.363 692.885 Q981.233 691.149 977.414 691.149 L973.386 691.149 L973.386 687.306 L977.599 687.306 Q981.048 687.306 982.876 685.941 Q984.705 684.552 984.705 681.959 Q984.705 679.297 982.807 677.885 Q980.932 676.45 977.414 676.45 Q975.492 676.45 973.293 676.867 Q971.094 677.283 968.455 678.163 L968.455 673.996 Q971.117 673.256 973.432 672.885 Q975.77 672.515 977.83 672.515 Q983.154 672.515 986.256 674.945 Q989.358 677.353 989.358 681.473 Q989.358 684.343 987.714 686.334 Q986.071 688.302 983.039 689.066 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M1009.03 676.219 Q1005.42 676.219 1003.59 679.783 Q1001.79 683.325 1001.79 690.455 Q1001.79 697.561 1003.59 701.126 Q1005.42 704.667 1009.03 704.667 Q1012.67 704.667 1014.47 701.126 Q1016.3 697.561 1016.3 690.455 Q1016.3 683.325 1014.47 679.783 Q1012.67 676.219 1009.03 676.219 M1009.03 672.515 Q1014.84 672.515 1017.9 677.121 Q1020.98 681.705 1020.98 690.455 Q1020.98 699.181 1017.9 703.788 Q1014.84 708.371 1009.03 708.371 Q1003.22 708.371 1000.14 703.788 Q997.089 699.181 997.089 690.455 Q997.089 681.705 1000.14 677.121 Q1003.22 672.515 1009.03 672.515 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M1230.29 677.214 L1218.48 695.663 L1230.29 695.663 L1230.29 677.214 M1229.06 673.14 L1234.94 673.14 L1234.94 695.663 L1239.87 695.663 L1239.87 699.552 L1234.94 699.552 L1234.94 707.7 L1230.29 707.7 L1230.29 699.552 L1214.68 699.552 L1214.68 695.038 L1229.06 673.14 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M1257.6 676.219 Q1253.99 676.219 1252.16 679.783 Q1250.35 683.325 1250.35 690.455 Q1250.35 697.561 1252.16 701.126 Q1253.99 704.667 1257.6 704.667 Q1261.23 704.667 1263.04 701.126 Q1264.87 697.561 1264.87 690.455 Q1264.87 683.325 1263.04 679.783 Q1261.23 676.219 1257.6 676.219 M1257.6 672.515 Q1263.41 672.515 1266.47 677.121 Q1269.54 681.705 1269.54 690.455 Q1269.54 699.181 1266.47 703.788 Q1263.41 708.371 1257.6 708.371 Q1251.79 708.371 1248.71 703.788 Q1245.66 699.181 1245.66 690.455 Q1245.66 681.705 1248.71 677.121 Q1251.79 672.515 1257.6 672.515 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M1464.73 673.14 L1483.09 673.14 L1483.09 677.075 L1469.01 677.075 L1469.01 685.547 Q1470.03 685.2 1471.05 685.038 Q1472.07 684.853 1473.09 684.853 Q1478.88 684.853 1482.25 688.024 Q1485.63 691.195 1485.63 696.612 Q1485.63 702.191 1482.16 705.292 Q1478.69 708.371 1472.37 708.371 Q1470.19 708.371 1467.93 708.001 Q1465.68 707.63 1463.27 706.89 L1463.27 702.191 Q1465.36 703.325 1467.58 703.88 Q1469.8 704.436 1472.28 704.436 Q1476.28 704.436 1478.62 702.33 Q1480.96 700.223 1480.96 696.612 Q1480.96 693.001 1478.62 690.894 Q1476.28 688.788 1472.28 688.788 Q1470.4 688.788 1468.53 689.205 Q1466.68 689.621 1464.73 690.501 L1464.73 673.14 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M1504.85 676.219 Q1501.24 676.219 1499.41 679.783 Q1497.6 683.325 1497.6 690.455 Q1497.6 697.561 1499.41 701.126 Q1501.24 704.667 1504.85 704.667 Q1508.48 704.667 1510.29 701.126 Q1512.12 697.561 1512.12 690.455 Q1512.12 683.325 1510.29 679.783 Q1508.48 676.219 1504.85 676.219 M1504.85 672.515 Q1510.66 672.515 1513.71 677.121 Q1516.79 681.705 1516.79 690.455 Q1516.79 699.181 1513.71 703.788 Q1510.66 708.371 1504.85 708.371 Q1499.04 708.371 1495.96 703.788 Q1492.9 699.181 1492.9 690.455 Q1492.9 681.705 1495.96 677.121 Q1499.04 672.515 1504.85 672.515 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M690.106 729.326 L688.786 740.727 Q688.689 741.757 688.528 742.079 Q688.367 742.369 687.852 742.369 Q687.466 742.369 687.24 742.144 Q687.047 741.886 687.047 741.596 Q687.047 741.435 687.079 741.017 Q687.111 740.598 687.111 740.405 Q687.401 738.408 687.401 736.894 Q687.401 734.092 686.564 732.579 Q685.726 731.033 683.569 730.324 Q681.411 729.584 677.353 729.584 L668.078 729.584 Q665.952 729.584 665.437 729.97 Q664.954 730.357 664.503 732.16 L660.541 748.038 L666.757 748.038 Q669.076 748.038 670.461 747.748 Q671.878 747.458 672.812 746.653 Q673.778 745.815 674.293 744.688 Q674.841 743.561 675.388 741.532 Q675.549 740.856 675.71 740.598 Q675.904 740.34 676.322 740.34 Q676.644 740.34 676.87 740.566 Q677.095 740.759 677.095 741.049 L673.327 756.475 Q673.134 757.248 672.941 757.538 Q672.748 757.796 672.361 757.796 Q671.942 757.796 671.717 757.57 Q671.491 757.345 671.491 757.087 Q671.491 756.83 671.685 756.347 Q672.168 754.253 672.168 753.126 Q672.168 752.482 672.103 752.16 Q672.071 751.838 671.781 751.387 Q671.524 750.904 670.944 750.678 Q670.364 750.453 669.269 750.292 Q668.174 750.099 666.532 750.099 L660.026 750.099 L655.517 768.102 Q655.195 769.293 655.195 769.615 Q655.195 769.97 655.356 770.099 Q655.55 770.195 656.065 770.26 Q656.645 770.356 657.514 770.356 L667.144 770.356 Q669.269 770.356 670.976 770.163 Q672.683 769.97 674.1 769.487 Q675.549 769.004 676.644 768.456 Q677.739 767.909 678.77 766.91 Q679.801 765.88 680.509 764.978 Q681.25 764.044 682.119 762.466 Q682.989 760.888 683.601 759.599 Q684.213 758.279 685.147 756.153 Q685.404 755.38 686.016 755.38 Q686.371 755.38 686.564 755.574 Q686.757 755.735 686.789 755.896 L686.789 756.089 Q686.596 756.701 686.467 757.023 L680.412 771.258 Q680.058 772.063 679.768 772.224 Q679.479 772.385 678.351 772.385 L644.116 772.385 Q643.344 772.385 643.021 772.353 Q642.732 772.321 642.506 772.16 Q642.281 771.966 642.281 771.58 Q642.281 770.968 642.538 770.71 Q642.796 770.421 643.086 770.388 Q643.376 770.356 644.116 770.356 Q645.727 770.356 646.693 770.26 Q647.659 770.163 648.271 770.034 Q648.915 769.873 649.237 769.422 Q649.591 768.971 649.753 768.585 Q649.914 768.166 650.139 767.232 L658.835 732.353 Q659.157 731.162 659.157 730.775 Q659.157 730.357 658.867 730.099 Q658.609 729.841 657.901 729.745 Q657.192 729.616 656.612 729.616 Q656.065 729.584 654.873 729.584 Q654.1 729.584 653.778 729.551 Q653.488 729.519 653.263 729.358 Q653.038 729.197 653.038 728.843 Q653.038 727.941 653.424 727.748 Q653.843 727.522 655.002 727.522 L688.303 727.522 Q689.623 727.522 689.913 727.812 Q690.235 728.07 690.106 729.326 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M725.572 727.329 L716.072 765.461 Q715.685 767.168 715.685 768.617 Q715.685 771.644 717.65 771.644 Q718.616 771.644 719.389 771.033 Q720.162 770.421 720.774 769.132 Q721.385 767.844 721.772 766.653 Q722.158 765.429 722.674 763.496 Q722.835 762.723 722.964 762.53 Q723.125 762.305 723.575 762.305 Q724.381 762.305 724.381 762.949 Q723.511 767.103 722.384 769.487 Q720.58 773.126 717.521 773.126 Q715.202 773.126 713.559 771.709 Q711.917 770.292 711.53 768.166 Q707.312 773.126 702.932 773.126 Q699.067 773.126 696.619 770.195 Q694.172 767.232 694.172 762.562 Q694.172 757.86 696.49 753.352 Q698.841 748.843 702.545 746.041 Q706.249 743.239 710.049 743.239 Q714.075 743.239 716.136 747.458 L720.097 731.806 L720.29 730.518 Q720.29 730.131 720.129 729.938 Q720.001 729.712 719.228 729.551 Q718.487 729.39 717.005 729.39 Q716.394 729.39 716.104 729.358 Q715.846 729.326 715.621 729.165 Q715.395 728.972 715.395 728.585 Q715.395 727.458 716.329 727.329 Q722.513 726.621 724.703 726.621 Q725.089 726.621 725.315 726.814 Q725.54 726.975 725.54 727.168 L725.572 727.329 M715.331 750.485 Q715.331 750.195 715.105 749.39 Q714.88 748.585 714.365 747.458 Q713.849 746.331 712.722 745.525 Q711.627 744.688 710.146 744.688 Q708.149 744.688 706.056 746.395 Q703.994 748.102 702.481 751 Q701.321 753.319 700.065 758.182 Q698.841 763.045 698.841 765.461 Q698.841 766.942 699.163 768.263 Q699.518 769.551 700.516 770.614 Q701.514 771.644 703.06 771.644 Q706.828 771.644 710.532 766.975 Q711.241 766.169 711.402 765.847 Q711.595 765.493 711.853 764.527 L715.138 751.612 Q715.331 750.646 715.331 750.485 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M756.006 746.331 Q756.006 746.363 755.813 747.522 L748.47 776.797 Q748.084 778.343 746.989 779.889 Q745.926 781.467 744.219 782.82 Q742.544 784.205 739.968 785.042 Q737.424 785.912 734.493 785.912 Q729.823 785.912 727.762 784.913 Q725.733 783.947 725.733 781.886 Q725.733 780.082 726.86 779.052 Q727.987 778.053 729.275 778.053 Q730.499 778.053 731.143 778.762 Q731.788 779.47 731.788 780.372 Q731.788 781.371 731.111 782.369 Q730.435 783.4 729.082 783.786 Q731.24 784.462 734.364 784.462 Q740.966 784.462 743.8 777.474 Q743.865 777.377 743.865 777.345 L746.055 768.617 L745.958 768.553 Q745.411 769.197 744.541 769.938 Q743.704 770.646 741.9 771.516 Q740.097 772.385 738.325 772.385 Q734.622 772.385 732.077 769.551 Q729.565 766.685 729.565 761.95 Q729.565 758.504 730.95 755.058 Q732.367 751.58 734.557 749.036 Q736.779 746.459 739.614 744.849 Q742.48 743.239 745.25 743.239 Q747.182 743.239 748.824 744.398 Q750.467 745.525 751.369 747.393 Q751.53 745.848 752.399 745.203 Q753.301 744.559 754.074 744.559 Q754.944 744.559 755.459 745.042 Q756.006 745.493 756.006 746.331 M750.596 750.356 Q750.596 750.163 750.467 749.648 Q750.338 749.1 749.952 748.231 Q749.597 747.361 749.05 746.588 Q748.502 745.815 747.504 745.268 Q746.538 744.688 745.314 744.688 Q743.317 744.688 741.32 746.363 Q739.324 748.005 737.939 750.55 Q736.651 752.997 735.427 757.732 Q734.235 762.466 734.235 764.881 Q734.235 767.264 735.266 769.1 Q736.296 770.936 738.519 770.936 Q741.095 770.936 743.865 768.553 Q746.731 766.073 747.214 763.947 L750.403 751.355 Q750.596 750.582 750.596 750.356 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M786.19 764.752 Q786.447 765.042 786.447 765.332 Q786.447 765.622 785.803 766.459 Q785.191 767.297 783.871 768.424 Q782.55 769.551 780.843 770.614 Q779.137 771.677 776.625 772.385 Q774.112 773.126 771.472 773.126 Q766.737 773.126 763.903 769.744 Q761.101 766.363 761.101 761.178 Q761.101 757.86 762.196 754.93 Q763.291 751.967 765.063 749.873 Q766.866 747.78 769.121 746.266 Q771.407 744.72 773.79 743.98 Q776.174 743.239 778.396 743.239 Q781.649 743.239 783.549 744.881 Q785.449 746.524 785.449 748.843 Q785.449 749.39 785.288 750.067 Q785.159 750.743 784.708 751.806 Q784.29 752.868 783.195 753.931 Q782.1 754.962 780.489 755.638 Q776.914 757.152 770.409 757.152 L766.898 757.152 Q765.868 761.306 765.868 764.012 Q765.868 765.074 766.061 766.169 Q766.254 767.232 766.77 768.585 Q767.317 769.938 768.541 770.807 Q769.797 771.644 771.6 771.644 Q772.18 771.644 772.792 771.612 Q773.436 771.58 775.046 771.226 Q776.689 770.872 778.138 770.26 Q779.587 769.648 781.423 768.327 Q783.291 766.975 784.773 765.139 Q785.288 764.463 785.642 764.463 Q785.932 764.463 786.19 764.752 M783.259 748.843 Q783.259 747.071 781.938 745.88 Q780.65 744.688 778.396 744.688 Q777.687 744.688 776.818 744.849 Q775.948 745.01 774.499 745.687 Q773.082 746.363 771.826 747.49 Q770.57 748.585 769.314 750.743 Q768.058 752.868 767.317 755.703 L770.022 755.703 Q770.956 755.703 771.633 755.703 Q772.309 755.67 773.79 755.542 Q775.304 755.413 776.399 755.187 Q777.494 754.93 778.879 754.414 Q780.264 753.899 781.133 753.223 Q782.035 752.514 782.647 751.387 Q783.259 750.26 783.259 748.843 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M838.357 726.556 L834.203 743.368 Q833.913 744.43 833.72 744.559 Q833.559 744.688 833.043 744.688 Q832.045 744.688 832.045 744.012 Q832.045 743.947 832.142 743.11 Q832.238 742.24 832.238 740.662 Q832.238 734.833 829.404 731.387 Q826.602 727.941 821.61 727.941 Q817.295 727.941 812.947 730.131 Q808.631 732.321 805.54 735.896 Q803.221 738.601 801.514 742.015 Q799.839 745.429 799.034 748.553 Q798.261 751.677 797.907 754.028 Q797.553 756.379 797.553 758.086 Q797.553 760.566 798.068 762.659 Q798.615 764.752 799.581 766.234 Q800.548 767.683 801.771 768.81 Q803.028 769.905 804.477 770.549 Q805.958 771.194 807.44 771.516 Q808.921 771.805 810.467 771.805 Q816.683 771.805 822.609 766.975 Q827.311 763.013 829.275 756.54 Q829.436 755.896 830.113 755.896 Q830.918 755.896 830.918 756.54 Q830.918 756.669 830.757 757.313 Q830.596 757.925 830.113 759.181 Q829.63 760.405 828.889 761.789 Q828.148 763.174 826.763 764.913 Q825.378 766.653 823.671 768.166 Q820.773 770.678 817.101 772.256 Q813.43 773.834 809.404 773.834 Q804.38 773.834 800.322 771.612 Q796.264 769.39 793.881 765.235 Q791.53 761.081 791.53 755.767 Q791.53 750.163 794.107 744.656 Q796.683 739.149 800.773 735.059 Q804.863 730.968 810.274 728.424 Q815.684 725.88 821.095 725.88 Q823.156 725.88 824.992 726.427 Q826.828 726.975 827.923 727.651 Q829.05 728.328 830.048 729.326 Q831.047 730.292 831.369 730.743 Q831.723 731.194 832.045 731.741 L836.65 726.685 Q837.456 725.88 837.649 725.88 Q838.035 725.88 838.196 726.105 Q838.357 726.331 838.357 726.556 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M871.75 754.382 Q871.75 757.893 870.204 761.371 Q868.658 764.817 866.179 767.393 Q863.731 769.938 860.51 771.548 Q857.29 773.126 854.069 773.126 Q849.464 773.126 846.469 770.002 Q843.506 766.846 843.506 761.95 Q843.506 757.377 846.05 753.029 Q848.626 748.649 852.749 745.944 Q856.871 743.239 861.187 743.239 Q865.728 743.239 868.723 746.298 Q871.75 749.358 871.75 754.382 M866.919 751.806 Q866.919 748.682 865.406 746.685 Q863.892 744.688 861.122 744.688 Q860.317 744.688 859.383 744.946 Q858.449 745.171 857.225 745.783 Q856.034 746.395 854.681 747.683 Q853.361 748.939 852.201 750.743 Q850.688 753.126 849.528 757.506 Q848.401 761.854 848.401 764.463 Q848.401 768.07 850.076 769.873 Q851.75 771.644 854.134 771.644 Q856.452 771.644 858.9 770.034 Q861.38 768.392 863.087 765.59 Q864.794 762.691 865.857 758.44 Q866.919 754.157 866.919 751.806 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M909.607 762.949 Q909.607 763.207 909.317 764.205 Q909.027 765.203 908.319 766.749 Q907.642 768.295 906.708 769.712 Q905.774 771.097 904.229 772.128 Q902.715 773.126 900.976 773.126 Q898.657 773.126 897.111 771.58 Q895.565 770.034 895.565 767.715 Q895.565 766.427 896.241 764.656 Q900.525 753.223 900.525 749.294 Q900.525 744.688 896.95 744.688 Q895.179 744.688 893.504 745.364 Q891.861 746.009 890.734 746.91 Q889.607 747.812 888.576 749.068 Q887.578 750.292 887.063 751.129 Q886.58 751.934 886.193 752.74 L885.356 756.025 Q885.163 756.926 884.229 760.437 L882.779 766.395 Q881.749 770.839 881.523 771.258 Q881.201 772.16 880.493 772.643 Q879.784 773.126 879.076 773.126 Q878.271 773.126 877.723 772.643 Q877.176 772.16 877.176 771.322 Q877.176 771.194 877.272 770.71 Q877.369 770.227 877.53 769.551 Q877.691 768.875 877.755 768.488 L881.588 753.255 Q882.296 750.485 882.457 749.616 Q882.651 748.714 882.651 747.715 Q882.651 744.688 880.589 744.688 Q878.915 744.688 877.82 746.685 Q876.725 748.682 875.791 752.546 Q875.501 753.609 875.308 753.835 Q875.147 754.06 874.664 754.06 Q873.858 754.028 873.858 753.384 Q873.858 753.223 874.116 752.16 Q874.374 751.097 874.857 749.583 Q875.372 748.038 875.855 747.007 Q876.274 746.234 876.499 745.88 Q876.757 745.493 877.369 744.753 Q878.013 743.98 878.85 743.625 Q879.72 743.239 880.783 743.239 Q883.166 743.239 884.905 744.785 Q886.644 746.298 886.87 748.972 Q891.153 743.239 897.143 743.239 Q900.686 743.239 902.715 745.107 Q904.744 746.975 904.744 750.292 Q904.744 751.065 904.583 752.063 Q904.454 753.029 904.132 754.253 Q903.842 755.477 903.584 756.411 Q903.327 757.345 902.811 758.859 Q902.296 760.34 902.071 760.984 Q901.845 761.628 901.298 763.142 Q900.782 764.624 900.718 764.785 Q899.526 767.78 899.526 769.487 Q899.526 770.614 899.881 771.129 Q900.267 771.644 901.105 771.644 Q903.359 771.644 905.034 769.422 Q906.741 767.168 907.836 763.496 Q908.093 762.691 908.222 762.498 Q908.383 762.305 908.834 762.305 Q909.607 762.305 909.607 762.949 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M942.508 746.331 Q942.508 746.363 942.315 747.522 L934.972 776.797 Q934.585 778.343 933.49 779.889 Q932.428 781.467 930.721 782.82 Q929.046 784.205 926.47 785.042 Q923.925 785.912 920.995 785.912 Q916.325 785.912 914.264 784.913 Q912.235 783.947 912.235 781.886 Q912.235 780.082 913.362 779.052 Q914.489 778.053 915.777 778.053 Q917.001 778.053 917.645 778.762 Q918.289 779.47 918.289 780.372 Q918.289 781.371 917.613 782.369 Q916.937 783.4 915.584 783.786 Q917.742 784.462 920.866 784.462 Q927.468 784.462 930.302 777.474 Q930.367 777.377 930.367 777.345 L932.557 768.617 L932.46 768.553 Q931.912 769.197 931.043 769.938 Q930.205 770.646 928.402 771.516 Q926.598 772.385 924.827 772.385 Q921.123 772.385 918.579 769.551 Q916.067 766.685 916.067 761.95 Q916.067 758.504 917.452 755.058 Q918.869 751.58 921.059 749.036 Q923.281 746.459 926.115 744.849 Q928.982 743.239 931.751 743.239 Q933.684 743.239 935.326 744.398 Q936.969 745.525 937.87 747.393 Q938.032 745.848 938.901 745.203 Q939.803 744.559 940.576 744.559 Q941.445 744.559 941.961 745.042 Q942.508 745.493 942.508 746.331 M937.098 750.356 Q937.098 750.163 936.969 749.648 Q936.84 749.1 936.453 748.231 Q936.099 747.361 935.552 746.588 Q935.004 745.815 934.006 745.268 Q933.04 744.688 931.816 744.688 Q929.819 744.688 927.822 746.363 Q925.825 748.005 924.441 750.55 Q923.152 752.997 921.929 757.732 Q920.737 762.466 920.737 764.881 Q920.737 767.264 921.768 769.1 Q922.798 770.936 925.02 770.936 Q927.597 770.936 930.367 768.553 Q933.233 766.073 933.716 763.947 L936.904 751.355 Q937.098 750.582 937.098 750.356 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M972.691 764.752 Q972.949 765.042 972.949 765.332 Q972.949 765.622 972.305 766.459 Q971.693 767.297 970.373 768.424 Q969.052 769.551 967.345 770.614 Q965.638 771.677 963.126 772.385 Q960.614 773.126 957.973 773.126 Q953.239 773.126 950.405 769.744 Q947.603 766.363 947.603 761.178 Q947.603 757.86 948.698 754.93 Q949.793 751.967 951.564 749.873 Q953.368 747.78 955.622 746.266 Q957.909 744.72 960.292 743.98 Q962.675 743.239 964.898 743.239 Q968.15 743.239 970.051 744.881 Q971.951 746.524 971.951 748.843 Q971.951 749.39 971.79 750.067 Q971.661 750.743 971.21 751.806 Q970.791 752.868 969.696 753.931 Q968.601 754.962 966.991 755.638 Q963.416 757.152 956.911 757.152 L953.4 757.152 Q952.37 761.306 952.37 764.012 Q952.37 765.074 952.563 766.169 Q952.756 767.232 953.271 768.585 Q953.819 769.938 955.043 770.807 Q956.299 771.644 958.102 771.644 Q958.682 771.644 959.294 771.612 Q959.938 771.58 961.548 771.226 Q963.191 770.872 964.64 770.26 Q966.089 769.648 967.925 768.327 Q969.793 766.975 971.274 765.139 Q971.79 764.463 972.144 764.463 Q972.434 764.463 972.691 764.752 M969.761 748.843 Q969.761 747.071 968.44 745.88 Q967.152 744.688 964.898 744.688 Q964.189 744.688 963.32 744.849 Q962.45 745.01 961.001 745.687 Q959.584 746.363 958.328 747.49 Q957.072 748.585 955.816 750.743 Q954.56 752.868 953.819 755.703 L956.524 755.703 Q957.458 755.703 958.134 755.703 Q958.811 755.67 960.292 755.542 Q961.806 755.413 962.901 755.187 Q963.996 754.93 965.381 754.414 Q966.766 753.899 967.635 753.223 Q968.537 752.514 969.149 751.387 Q969.761 750.26 969.761 748.843 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M1002.32 748.907 Q1002.32 750.711 1001.41 751.677 Q1000.51 752.611 999.288 752.611 Q998.289 752.611 997.742 752.031 Q997.227 751.451 997.227 750.678 Q997.227 749.551 998.128 748.649 Q999.062 747.748 1000.41 747.715 Q999.964 746.524 998.772 745.815 Q997.581 745.075 996.518 744.881 Q995.487 744.688 994.457 744.688 Q992.428 744.688 990.882 745.332 Q989.336 745.976 988.563 746.975 Q987.79 747.941 987.436 748.875 Q987.082 749.809 987.082 750.614 Q987.082 751.323 987.243 751.902 Q987.436 752.45 987.887 752.868 Q988.338 753.255 988.66 753.513 Q989.014 753.77 989.787 753.996 Q990.56 754.221 990.882 754.318 Q991.204 754.382 992.106 754.575 Q993.974 754.962 994.811 755.187 Q995.648 755.38 996.743 755.928 Q997.871 756.475 998.708 757.345 Q1000.74 759.374 1000.74 762.176 Q1000.74 763.207 1000.38 764.463 Q1000.06 765.719 999.127 767.297 Q998.193 768.875 996.776 770.131 Q995.359 771.387 992.911 772.256 Q990.495 773.126 987.468 773.126 Q983.249 773.126 980.64 771.355 Q978.032 769.551 978.032 766.717 Q978.032 764.656 979.159 763.529 Q980.286 762.369 981.735 762.369 Q982.83 762.369 983.507 762.981 Q984.183 763.561 984.183 764.656 Q984.183 766.137 982.992 767.264 Q981.8 768.392 980.029 768.166 Q981.542 771.644 987.533 771.644 Q989.787 771.644 991.526 771.065 Q993.297 770.453 994.264 769.615 Q995.262 768.746 995.906 767.683 Q996.55 766.62 996.743 765.815 Q996.969 765.01 996.969 764.398 Q996.969 763.335 996.55 762.53 Q996.132 761.725 995.552 761.274 Q995.004 760.791 993.942 760.405 Q992.911 759.986 992.17 759.825 Q991.429 759.664 990.109 759.406 Q989.497 759.277 989.111 759.213 Q988.724 759.116 987.919 758.859 Q987.146 758.569 986.599 758.279 Q986.083 757.989 985.407 757.474 Q984.731 756.959 984.312 756.347 Q983.893 755.735 983.603 754.833 Q983.314 753.931 983.314 752.868 Q983.314 751.902 983.603 750.743 Q983.925 749.583 984.731 748.231 Q985.568 746.878 986.76 745.783 Q987.951 744.688 989.948 743.98 Q991.977 743.239 994.457 743.239 Q998.064 743.239 1000.19 744.914 Q1002.32 746.556 1002.32 748.907 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M1026.58 744.688 Q1026.58 745.59 1026.16 745.815 Q1025.74 746.009 1024.58 746.009 L1018.4 746.009 L1013.5 765.461 Q1013.11 767.168 1013.11 768.617 Q1013.11 770.227 1013.6 770.936 Q1014.11 771.644 1015.17 771.644 Q1017.27 771.644 1019.52 769.744 Q1021.81 767.844 1023.74 763.207 Q1024 762.595 1024.13 762.466 Q1024.29 762.305 1024.71 762.305 Q1025.51 762.305 1025.51 762.949 Q1025.51 763.174 1025.06 764.205 Q1024.64 765.235 1023.71 766.749 Q1022.81 768.263 1021.62 769.68 Q1020.46 771.097 1018.68 772.128 Q1016.91 773.126 1015.01 773.126 Q1012.34 773.126 1010.63 771.419 Q1008.96 769.712 1008.96 767.039 Q1008.96 766.169 1009.64 763.4 Q1010.31 760.598 1013.98 746.009 L1008.15 746.009 Q1007.35 746.009 1007.03 745.976 Q1006.74 745.944 1006.51 745.783 Q1006.32 745.59 1006.32 745.203 Q1006.32 744.592 1006.58 744.334 Q1006.83 744.044 1007.16 744.012 Q1007.51 743.947 1008.31 743.947 L1014.5 743.947 L1017.07 733.48 Q1017.33 732.45 1017.98 731.87 Q1018.65 731.258 1019.04 731.194 Q1019.43 731.097 1019.72 731.097 Q1020.59 731.097 1021.1 731.58 Q1021.62 732.031 1021.62 732.869 Q1021.62 733.319 1018.91 743.947 L1024.71 743.947 Q1025.45 743.947 1025.74 743.98 Q1026.06 744.012 1026.32 744.173 Q1026.58 744.334 1026.58 744.688 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M1045.94 731.162 Q1045.94 732.579 1044.78 733.642 Q1043.65 734.672 1042.43 734.672 Q1041.3 734.672 1040.59 733.996 Q1039.92 733.287 1039.92 732.289 Q1039.92 730.968 1041.05 729.873 Q1042.17 728.778 1043.49 728.778 Q1044.59 728.778 1045.26 729.455 Q1045.94 730.131 1045.94 731.162 M1046.52 762.949 Q1046.52 763.207 1046.23 764.237 Q1045.94 765.235 1045.23 766.781 Q1044.56 768.295 1043.62 769.712 Q1042.69 771.129 1041.14 772.128 Q1039.63 773.126 1037.89 773.126 Q1035.54 773.126 1033.99 771.58 Q1032.48 770.034 1032.48 767.715 Q1032.48 766.459 1033.99 762.434 Q1038.37 750.711 1038.53 750.228 Q1039.27 748.392 1039.27 746.782 Q1039.27 746.041 1039.11 745.59 Q1038.95 745.107 1038.63 744.946 Q1038.31 744.753 1038.11 744.72 Q1037.95 744.688 1037.63 744.688 Q1035.73 744.688 1033.96 746.62 Q1032.19 748.553 1030.96 752.868 Q1030.71 753.674 1030.55 753.867 Q1030.39 754.06 1029.9 754.06 Q1029.1 754.028 1029.1 753.384 Q1029.1 753.19 1029.32 752.45 Q1029.55 751.677 1029.97 750.517 Q1030.39 749.326 1031.13 748.102 Q1031.87 746.846 1032.77 745.751 Q1033.7 744.656 1035.02 743.947 Q1036.34 743.239 1037.82 743.239 Q1040.24 743.239 1041.72 744.817 Q1043.24 746.363 1043.24 748.649 Q1043.24 749.905 1042.37 752.128 Q1041.3 755.026 1040.92 755.96 L1038.34 762.884 Q1037.41 765.397 1037.12 766.169 Q1036.86 766.91 1036.63 767.812 Q1036.44 768.682 1036.44 769.487 Q1036.44 770.614 1036.79 771.129 Q1037.18 771.644 1038.02 771.644 Q1040.34 771.644 1042.04 769.358 Q1043.75 767.039 1044.75 763.496 Q1044.78 763.4 1044.81 763.239 Q1045.07 762.434 1045.33 762.337 Q1045.46 762.305 1045.72 762.305 Q1046.52 762.305 1046.52 762.949 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M1081.71 754.382 Q1081.71 757.893 1080.16 761.371 Q1078.62 764.817 1076.14 767.393 Q1073.69 769.938 1070.47 771.548 Q1067.25 773.126 1064.03 773.126 Q1059.42 773.126 1056.43 770.002 Q1053.46 766.846 1053.46 761.95 Q1053.46 757.377 1056.01 753.029 Q1058.58 748.649 1062.71 745.944 Q1066.83 743.239 1071.14 743.239 Q1075.69 743.239 1078.68 746.298 Q1081.71 749.358 1081.71 754.382 M1076.88 751.806 Q1076.88 748.682 1075.36 746.685 Q1073.85 744.688 1071.08 744.688 Q1070.28 744.688 1069.34 744.946 Q1068.41 745.171 1067.18 745.783 Q1065.99 746.395 1064.64 747.683 Q1063.32 748.939 1062.16 750.743 Q1060.65 753.126 1059.49 757.506 Q1058.36 761.854 1058.36 764.463 Q1058.36 768.07 1060.03 769.873 Q1061.71 771.644 1064.09 771.644 Q1066.41 771.644 1068.86 770.034 Q1071.34 768.392 1073.04 765.59 Q1074.75 762.691 1075.81 758.44 Q1076.88 754.157 1076.88 751.806 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M1119.56 762.949 Q1119.56 763.207 1119.27 764.205 Q1118.99 765.203 1118.28 766.749 Q1117.6 768.295 1116.67 769.712 Q1115.73 771.097 1114.19 772.128 Q1112.67 773.126 1110.93 773.126 Q1108.61 773.126 1107.07 771.58 Q1105.52 770.034 1105.52 767.715 Q1105.52 766.427 1106.2 764.656 Q1110.48 753.223 1110.48 749.294 Q1110.48 744.688 1106.91 744.688 Q1105.14 744.688 1103.46 745.364 Q1101.82 746.009 1100.69 746.91 Q1099.56 747.812 1098.53 749.068 Q1097.54 750.292 1097.02 751.129 Q1096.54 751.934 1096.15 752.74 L1095.31 756.025 Q1095.12 756.926 1094.19 760.437 L1092.74 766.395 Q1091.71 770.839 1091.48 771.258 Q1091.16 772.16 1090.45 772.643 Q1089.74 773.126 1089.03 773.126 Q1088.23 773.126 1087.68 772.643 Q1087.13 772.16 1087.13 771.322 Q1087.13 771.194 1087.23 770.71 Q1087.33 770.227 1087.49 769.551 Q1087.65 768.875 1087.71 768.488 L1091.55 753.255 Q1092.25 750.485 1092.42 749.616 Q1092.61 748.714 1092.61 747.715 Q1092.61 744.688 1090.55 744.688 Q1088.87 744.688 1087.78 746.685 Q1086.68 748.682 1085.75 752.546 Q1085.46 753.609 1085.27 753.835 Q1085.1 754.06 1084.62 754.06 Q1083.82 754.028 1083.82 753.384 Q1083.82 753.223 1084.07 752.16 Q1084.33 751.097 1084.81 749.583 Q1085.33 748.038 1085.81 747.007 Q1086.23 746.234 1086.46 745.88 Q1086.71 745.493 1087.33 744.753 Q1087.97 743.98 1088.81 743.625 Q1089.68 743.239 1090.74 743.239 Q1093.12 743.239 1094.86 744.785 Q1096.6 746.298 1096.83 748.972 Q1101.11 743.239 1107.1 743.239 Q1110.64 743.239 1112.67 745.107 Q1114.7 746.975 1114.7 750.292 Q1114.7 751.065 1114.54 752.063 Q1114.41 753.029 1114.09 754.253 Q1113.8 755.477 1113.54 756.411 Q1113.28 757.345 1112.77 758.859 Q1112.25 760.34 1112.03 760.984 Q1111.8 761.628 1111.26 763.142 Q1110.74 764.624 1110.68 764.785 Q1109.48 767.78 1109.48 769.487 Q1109.48 770.614 1109.84 771.129 Q1110.23 771.644 1111.06 771.644 Q1113.32 771.644 1114.99 769.422 Q1116.7 767.168 1117.79 763.496 Q1118.05 762.691 1118.18 762.498 Q1118.34 762.305 1118.79 762.305 Q1119.56 762.305 1119.56 762.949 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><polyline clip-path=\"url(#clip822)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  212.509,634.593 1552.76,634.593 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip822)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  212.509,494.828 1552.76,494.828 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip822)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  212.509,355.063 1552.76,355.063 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip822)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  212.509,215.298 1552.76,215.298 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip822)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  212.509,75.5325 1552.76,75.5325 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip820)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  212.509,651.7 212.509,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip820)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  212.509,634.593 231.407,634.593 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip820)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  212.509,494.828 231.407,494.828 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip820)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  212.509,355.063 231.407,355.063 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip820)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  212.509,215.298 231.407,215.298 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip820)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  212.509,75.5325 231.407,75.5325 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip820)\" d=\"M176.565 620.391 Q172.954 620.391 171.125 623.956 Q169.32 627.498 169.32 634.627 Q169.32 641.734 171.125 645.299 Q172.954 648.84 176.565 648.84 Q180.199 648.84 182.005 645.299 Q183.833 641.734 183.833 634.627 Q183.833 627.498 182.005 623.956 Q180.199 620.391 176.565 620.391 M176.565 616.688 Q182.375 616.688 185.431 621.294 Q188.509 625.877 188.509 634.627 Q188.509 643.354 185.431 647.961 Q182.375 652.544 176.565 652.544 Q170.755 652.544 167.676 647.961 Q164.621 643.354 164.621 634.627 Q164.621 625.877 167.676 621.294 Q170.755 616.688 176.565 616.688 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M141.426 508.172 L157.746 508.172 L157.746 512.108 L135.801 512.108 L135.801 508.172 Q138.463 505.418 143.047 500.788 Q147.653 496.135 148.834 494.793 Q151.079 492.27 151.959 490.534 Q152.861 488.774 152.861 487.085 Q152.861 484.33 150.917 482.594 Q148.996 480.858 145.894 480.858 Q143.695 480.858 141.241 481.622 Q138.811 482.386 136.033 483.936 L136.033 479.214 Q138.857 478.08 141.311 477.501 Q143.764 476.923 145.801 476.923 Q151.172 476.923 154.366 479.608 Q157.56 482.293 157.56 486.784 Q157.56 488.913 156.75 490.835 Q155.963 492.733 153.857 495.325 Q153.278 495.997 150.176 499.214 Q147.074 502.409 141.426 508.172 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M167.607 477.548 L185.963 477.548 L185.963 481.483 L171.889 481.483 L171.889 489.955 Q172.908 489.608 173.926 489.446 Q174.945 489.26 175.963 489.26 Q181.75 489.26 185.13 492.432 Q188.509 495.603 188.509 501.02 Q188.509 506.598 185.037 509.7 Q181.565 512.779 175.246 512.779 Q173.07 512.779 170.801 512.409 Q168.556 512.038 166.148 511.297 L166.148 506.598 Q168.232 507.733 170.454 508.288 Q172.676 508.844 175.153 508.844 Q179.158 508.844 181.495 506.737 Q183.833 504.631 183.833 501.02 Q183.833 497.409 181.495 495.302 Q179.158 493.196 175.153 493.196 Q173.278 493.196 171.403 493.612 Q169.551 494.029 167.607 494.909 L167.607 477.548 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M136.449 337.783 L154.806 337.783 L154.806 341.718 L140.732 341.718 L140.732 350.19 Q141.75 349.843 142.769 349.681 Q143.787 349.495 144.806 349.495 Q150.593 349.495 153.972 352.667 Q157.352 355.838 157.352 361.255 Q157.352 366.833 153.88 369.935 Q150.408 373.014 144.088 373.014 Q141.912 373.014 139.644 372.643 Q137.399 372.273 134.991 371.532 L134.991 366.833 Q137.074 367.968 139.297 368.523 Q141.519 369.079 143.996 369.079 Q148 369.079 150.338 366.972 Q152.676 364.866 152.676 361.255 Q152.676 357.644 150.338 355.537 Q148 353.431 143.996 353.431 Q142.121 353.431 140.246 353.847 Q138.394 354.264 136.449 355.144 L136.449 337.783 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M176.565 340.861 Q172.954 340.861 171.125 344.426 Q169.32 347.968 169.32 355.097 Q169.32 362.204 171.125 365.769 Q172.954 369.31 176.565 369.31 Q180.199 369.31 182.005 365.769 Q183.833 362.204 183.833 355.097 Q183.833 347.968 182.005 344.426 Q180.199 340.861 176.565 340.861 M176.565 337.158 Q182.375 337.158 185.431 341.764 Q188.509 346.347 188.509 355.097 Q188.509 363.824 185.431 368.431 Q182.375 373.014 176.565 373.014 Q170.755 373.014 167.676 368.431 Q164.621 363.824 164.621 355.097 Q164.621 346.347 167.676 341.764 Q170.755 337.158 176.565 337.158 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M136.218 198.018 L158.44 198.018 L158.44 200.008 L145.894 232.578 L141.01 232.578 L152.815 201.953 L136.218 201.953 L136.218 198.018 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M167.607 198.018 L185.963 198.018 L185.963 201.953 L171.889 201.953 L171.889 210.425 Q172.908 210.078 173.926 209.916 Q174.945 209.73 175.963 209.73 Q181.75 209.73 185.13 212.902 Q188.509 216.073 188.509 221.49 Q188.509 227.068 185.037 230.17 Q181.565 233.249 175.246 233.249 Q173.07 233.249 170.801 232.878 Q168.556 232.508 166.148 231.767 L166.148 227.068 Q168.232 228.203 170.454 228.758 Q172.676 229.314 175.153 229.314 Q179.158 229.314 181.495 227.207 Q183.833 225.101 183.833 221.49 Q183.833 217.879 181.495 215.772 Q179.158 213.666 175.153 213.666 Q173.278 213.666 171.403 214.082 Q169.551 214.499 167.607 215.379 L167.607 198.018 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M107.051 88.8774 L114.69 88.8774 L114.69 62.5118 L106.38 64.1784 L106.38 59.9192 L114.644 58.2525 L119.32 58.2525 L119.32 88.8774 L126.959 88.8774 L126.959 92.8125 L107.051 92.8125 L107.051 88.8774 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M146.403 61.3312 Q142.792 61.3312 140.963 64.896 Q139.158 68.4377 139.158 75.5673 Q139.158 82.6737 140.963 86.2385 Q142.792 89.7801 146.403 89.7801 Q150.037 89.7801 151.843 86.2385 Q153.672 82.6737 153.672 75.5673 Q153.672 68.4377 151.843 64.896 Q150.037 61.3312 146.403 61.3312 M146.403 57.6275 Q152.213 57.6275 155.269 62.234 Q158.347 66.8173 158.347 75.5673 Q158.347 84.2941 155.269 88.9005 Q152.213 93.4838 146.403 93.4838 Q140.593 93.4838 137.514 88.9005 Q134.459 84.2941 134.459 75.5673 Q134.459 66.8173 137.514 62.234 Q140.593 57.6275 146.403 57.6275 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M176.565 61.3312 Q172.954 61.3312 171.125 64.896 Q169.32 68.4377 169.32 75.5673 Q169.32 82.6737 171.125 86.2385 Q172.954 89.7801 176.565 89.7801 Q180.199 89.7801 182.005 86.2385 Q183.833 82.6737 183.833 75.5673 Q183.833 68.4377 182.005 64.896 Q180.199 61.3312 176.565 61.3312 M176.565 57.6275 Q182.375 57.6275 185.431 62.234 Q188.509 66.8173 188.509 75.5673 Q188.509 84.2941 185.431 88.9005 Q182.375 93.4838 176.565 93.4838 Q170.755 93.4838 167.676 88.9005 Q164.621 84.2941 164.621 75.5673 Q164.621 66.8173 167.676 62.234 Q170.755 57.6275 176.565 57.6275 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M27.1423 541.998 L38.5431 543.319 Q39.5737 543.415 39.8958 543.576 Q40.1856 543.737 40.1856 544.253 Q40.1856 544.639 39.9602 544.864 Q39.7025 545.058 39.4127 545.058 Q39.2517 545.058 38.833 545.025 Q38.4143 544.993 38.2211 544.993 Q36.2243 544.703 34.7106 544.703 Q31.9087 544.703 30.395 545.541 Q28.8492 546.378 28.1406 548.536 Q27.3999 550.694 27.3999 554.752 L27.3999 564.027 Q27.3999 566.153 27.7864 566.668 Q28.1728 567.151 29.9764 567.602 L45.8539 571.563 L45.8539 565.347 Q45.8539 563.029 45.564 561.644 Q45.2742 560.227 44.469 559.293 Q43.6317 558.327 42.5045 557.811 Q41.3772 557.264 39.3483 556.716 Q38.672 556.555 38.4143 556.394 Q38.1567 556.201 38.1567 555.782 Q38.1567 555.46 38.3821 555.235 Q38.5753 555.009 38.8652 555.009 L54.2918 558.777 Q55.0647 558.971 55.3546 559.164 Q55.6122 559.357 55.6122 559.744 Q55.6122 560.162 55.3868 560.388 Q55.1614 560.613 54.9037 560.613 Q54.6461 560.613 54.163 560.42 Q52.0696 559.937 50.9424 559.937 Q50.2983 559.937 49.9762 560.001 Q49.6542 560.033 49.2033 560.323 Q48.7202 560.581 48.4947 561.161 Q48.2693 561.74 48.1083 562.835 Q47.915 563.93 47.915 565.573 L47.915 572.078 L65.9181 576.587 Q67.1097 576.909 67.4318 576.909 Q67.7861 576.909 67.9149 576.748 Q68.0115 576.555 68.0759 576.04 Q68.1725 575.46 68.1725 574.59 L68.1725 564.961 Q68.1725 562.835 67.9793 561.128 Q67.7861 559.422 67.303 558.004 Q66.8199 556.555 66.2724 555.46 Q65.7249 554.365 64.7265 553.335 Q63.6959 552.304 62.7941 551.595 Q61.8602 550.855 60.2821 549.985 Q58.704 549.116 57.4158 548.504 Q56.0953 547.892 53.9697 546.958 Q53.1968 546.7 53.1968 546.088 Q53.1968 545.734 53.39 545.541 Q53.5511 545.348 53.7121 545.315 L53.9053 545.315 Q54.5172 545.509 54.8393 545.637 L69.0743 551.692 Q69.8794 552.046 70.0405 552.336 Q70.2015 552.626 70.2015 553.753 L70.2015 587.988 Q70.2015 588.761 70.1693 589.083 Q70.1371 589.373 69.976 589.598 Q69.7828 589.824 69.3963 589.824 Q68.7844 589.824 68.5268 589.566 Q68.2369 589.309 68.2047 589.019 Q68.1725 588.729 68.1725 587.988 Q68.1725 586.378 68.0759 585.412 Q67.9793 584.445 67.8505 583.834 Q67.6894 583.189 67.2386 582.867 Q66.7877 582.513 66.4012 582.352 Q65.9825 582.191 65.0486 581.966 L30.1696 573.27 Q28.978 572.948 28.5915 572.948 Q28.1728 572.948 27.9152 573.238 Q27.6575 573.495 27.5609 574.204 Q27.4321 574.913 27.4321 575.492 Q27.3999 576.04 27.3999 577.231 Q27.3999 578.004 27.3677 578.326 Q27.3355 578.616 27.1745 578.842 Q27.0134 579.067 26.6592 579.067 Q25.7574 579.067 25.5642 578.681 Q25.3387 578.262 25.3387 577.103 L25.3387 543.802 Q25.3387 542.481 25.6286 542.191 Q25.8862 541.869 27.1423 541.998 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M25.1455 506.532 L63.2772 516.033 Q64.9841 516.42 66.4334 516.42 Q69.4608 516.42 69.4608 514.455 Q69.4608 513.489 68.8488 512.716 Q68.2369 511.943 66.9487 511.331 Q65.6605 510.719 64.4688 510.333 Q63.245 509.946 61.3127 509.431 Q60.5397 509.27 60.3465 509.141 Q60.1211 508.98 60.1211 508.529 Q60.1211 507.724 60.7652 507.724 Q64.9197 508.594 67.303 509.721 Q70.9422 511.524 70.9422 514.584 Q70.9422 516.903 69.5252 518.545 Q68.1081 520.188 65.9825 520.574 Q70.9422 524.793 70.9422 529.173 Q70.9422 533.038 68.0115 535.485 Q65.0486 537.933 60.3787 537.933 Q55.6766 537.933 51.1678 535.614 Q46.659 533.263 43.8571 529.56 Q41.0552 525.856 41.0552 522.056 Q41.0552 518.03 45.2742 515.969 L29.6221 512.007 L28.3339 511.814 Q27.9474 511.814 27.7542 511.975 Q27.5287 512.104 27.3677 512.877 Q27.2067 513.618 27.2067 515.099 Q27.2067 515.711 27.1745 516.001 Q27.1423 516.259 26.9812 516.484 Q26.788 516.709 26.4015 516.709 Q25.2743 516.709 25.1455 515.775 Q24.437 509.592 24.437 507.402 Q24.437 507.015 24.6302 506.79 Q24.7912 506.565 24.9845 506.565 L25.1455 506.532 M48.3015 516.774 Q48.0117 516.774 47.2065 516.999 Q46.4014 517.225 45.2742 517.74 Q44.1469 518.255 43.3418 519.382 Q42.5045 520.477 42.5045 521.959 Q42.5045 523.956 44.2114 526.049 Q45.9183 528.11 48.8168 529.624 Q51.1356 530.783 55.9987 532.039 Q60.8618 533.263 63.2772 533.263 Q64.7587 533.263 66.0791 532.941 Q67.3674 532.587 68.4302 531.588 Q69.4608 530.59 69.4608 529.044 Q69.4608 525.276 64.7909 521.572 Q63.9858 520.864 63.6637 520.703 Q63.3094 520.51 62.3433 520.252 L49.4287 516.967 Q48.4625 516.774 48.3015 516.774 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M44.1469 476.098 Q44.1792 476.098 45.3386 476.291 L74.6137 483.634 Q76.1596 484.021 77.7055 485.116 Q79.2835 486.179 80.6362 487.886 Q82.021 489.56 82.8584 492.137 Q83.728 494.681 83.728 497.612 Q83.728 502.282 82.7296 504.343 Q81.7634 506.372 79.7022 506.372 Q77.8987 506.372 76.8681 505.245 Q75.8697 504.117 75.8697 502.829 Q75.8697 501.605 76.5783 500.961 Q77.2868 500.317 78.1885 500.317 Q79.1869 500.317 80.1853 500.993 Q81.2159 501.67 81.6024 503.022 Q82.2787 500.865 82.2787 497.741 Q82.2787 491.138 75.29 488.304 Q75.1934 488.24 75.1612 488.24 L66.4334 486.05 L66.369 486.146 Q67.0131 486.694 67.7538 487.564 Q68.4624 488.401 69.3319 490.204 Q70.2015 492.008 70.2015 493.779 Q70.2015 497.483 67.3674 500.027 Q64.5011 502.539 59.7668 502.539 Q56.3208 502.539 52.8747 501.154 Q49.3965 499.737 46.8522 497.547 Q44.2758 495.325 42.6655 492.491 Q41.0552 489.625 41.0552 486.855 Q41.0552 484.923 42.2146 483.28 Q43.3418 481.638 45.2097 480.736 Q43.6639 480.575 43.0197 479.705 Q42.3756 478.804 42.3756 478.031 Q42.3756 477.161 42.8587 476.646 Q43.3096 476.098 44.1469 476.098 M48.1727 481.509 Q47.9794 481.509 47.4642 481.638 Q46.9167 481.766 46.0471 482.153 Q45.1775 482.507 44.4046 483.055 Q43.6317 483.602 43.0842 484.601 Q42.5045 485.567 42.5045 486.791 Q42.5045 488.787 44.1792 490.784 Q45.8217 492.781 48.3659 494.166 Q50.8136 495.454 55.5478 496.678 Q60.2821 497.869 62.6975 497.869 Q65.0808 497.869 66.9165 496.839 Q68.7522 495.808 68.7522 493.586 Q68.7522 491.01 66.369 488.24 Q63.8891 485.374 61.7636 484.89 L49.1711 481.702 Q48.3981 481.509 48.1727 481.509 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M62.5687 445.915 Q62.8586 445.657 63.1484 445.657 Q63.4383 445.657 64.2756 446.301 Q65.113 446.913 66.2402 448.234 Q67.3674 449.554 68.4302 451.261 Q69.493 452.968 70.2015 455.48 Q70.9422 457.992 70.9422 460.633 Q70.9422 465.367 67.5606 468.201 Q64.179 471.003 58.9939 471.003 Q55.6766 471.003 52.7459 469.908 Q49.783 468.813 47.6896 467.042 Q45.5962 465.238 44.0825 462.984 Q42.5367 460.697 41.7959 458.314 Q41.0552 455.931 41.0552 453.709 Q41.0552 450.456 42.6977 448.556 Q44.3402 446.656 46.659 446.656 Q47.2065 446.656 47.8828 446.817 Q48.5592 446.946 49.6219 447.396 Q50.6847 447.815 51.7475 448.91 Q52.7781 450.005 53.4544 451.615 Q54.9681 455.19 54.9681 461.696 L54.9681 465.206 Q59.1227 466.237 61.828 466.237 Q62.8908 466.237 63.9858 466.044 Q65.0486 465.85 66.4012 465.335 Q67.7538 464.788 68.6234 463.564 Q69.4608 462.308 69.4608 460.504 Q69.4608 459.924 69.4286 459.313 Q69.3963 458.668 69.0421 457.058 Q68.6878 455.416 68.0759 453.966 Q67.464 452.517 66.1436 450.681 Q64.7909 448.813 62.9552 447.332 Q62.2788 446.817 62.2788 446.462 Q62.2788 446.173 62.5687 445.915 M46.659 448.846 Q44.8877 448.846 43.6961 450.166 Q42.5045 451.454 42.5045 453.709 Q42.5045 454.417 42.6655 455.287 Q42.8265 456.156 43.5028 457.606 Q44.1792 459.023 45.3064 460.279 Q46.4014 461.535 48.5592 462.791 Q50.6847 464.047 53.5189 464.788 L53.5189 462.082 Q53.5189 461.148 53.5189 460.472 Q53.4866 459.796 53.3578 458.314 Q53.229 456.801 53.0036 455.706 Q52.7459 454.611 52.2306 453.226 Q51.7153 451.841 51.039 450.971 Q50.3305 450.069 49.2033 449.458 Q48.0761 448.846 46.659 448.846 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M24.3726 393.747 L41.184 397.902 Q42.2468 398.192 42.3756 398.385 Q42.5045 398.546 42.5045 399.061 Q42.5045 400.06 41.8281 400.06 Q41.7637 400.06 40.9264 399.963 Q40.0568 399.866 38.4787 399.866 Q32.6495 399.866 29.2034 402.7 Q25.7574 405.502 25.7574 410.494 Q25.7574 414.81 27.9474 419.158 Q30.1374 423.473 33.7122 426.565 Q36.4175 428.884 39.8314 430.591 Q43.2452 432.265 46.3692 433.071 Q49.4931 433.844 51.8441 434.198 Q54.1952 434.552 55.9021 434.552 Q58.3819 434.552 60.4753 434.037 Q62.5687 433.489 64.0502 432.523 Q65.4994 431.557 66.6266 430.333 Q67.7216 429.077 68.3658 427.628 Q69.0099 426.146 69.3319 424.665 Q69.6218 423.183 69.6218 421.638 Q69.6218 415.422 64.7909 409.496 Q60.8296 404.794 54.3562 402.829 Q53.7121 402.668 53.7121 401.992 Q53.7121 401.187 54.3562 401.187 Q54.485 401.187 55.1291 401.348 Q55.7411 401.509 56.9971 401.992 Q58.2209 402.475 59.6058 403.216 Q60.9906 403.956 62.7297 405.341 Q64.4688 406.726 65.9825 408.433 Q68.4946 411.332 70.0727 415.003 Q71.6508 418.675 71.6508 422.7 Q71.6508 427.724 69.4286 431.782 Q67.2063 435.84 63.0518 438.224 Q58.8972 440.575 53.5833 440.575 Q47.9794 440.575 42.4722 437.998 Q36.965 435.422 32.8749 431.331 Q28.7848 427.241 26.2405 421.831 Q23.6962 416.42 23.6962 411.01 Q23.6962 408.948 24.2437 407.113 Q24.7912 405.277 25.4675 404.182 Q26.1439 403.055 27.1423 402.056 Q28.1084 401.058 28.5593 400.736 Q29.0102 400.382 29.5577 400.06 L24.5014 395.454 Q23.6962 394.649 23.6962 394.456 Q23.6962 394.069 23.9217 393.908 Q24.1471 393.747 24.3726 393.747 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M52.1984 360.354 Q55.7089 360.354 59.1871 361.9 Q62.6331 363.446 65.2096 365.926 Q67.7538 368.374 69.3641 371.594 Q70.9422 374.815 70.9422 378.035 Q70.9422 382.641 67.8183 385.636 Q64.6621 388.599 59.7668 388.599 Q55.1936 388.599 50.8458 386.055 Q46.4658 383.478 43.7605 379.356 Q41.0552 375.233 41.0552 370.918 Q41.0552 366.377 44.1147 363.382 Q47.1743 360.354 52.1984 360.354 M49.6219 365.185 Q46.498 365.185 44.5012 366.699 Q42.5045 368.213 42.5045 370.982 Q42.5045 371.787 42.7621 372.721 Q42.9875 373.655 43.5994 374.879 Q44.2114 376.071 45.4996 377.423 Q46.7556 378.744 48.5592 379.903 Q50.9424 381.417 55.3224 382.576 Q59.6702 383.704 62.2788 383.704 Q65.8859 383.704 67.6894 382.029 Q69.4608 380.354 69.4608 377.971 Q69.4608 375.652 67.8505 373.204 Q66.208 370.725 63.4061 369.018 Q60.5075 367.311 56.2564 366.248 Q51.973 365.185 49.6219 365.185 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M60.7652 322.498 Q61.0228 322.498 62.0212 322.788 Q63.0196 323.077 64.5655 323.786 Q66.1113 324.462 67.5284 325.396 Q68.9133 326.33 69.9438 327.876 Q70.9422 329.39 70.9422 331.129 Q70.9422 333.448 69.3963 334.994 Q67.8505 336.539 65.5316 336.539 Q64.2434 336.539 62.4721 335.863 Q51.039 331.58 47.1099 331.58 Q42.5045 331.58 42.5045 335.155 Q42.5045 336.926 43.1808 338.601 Q43.8249 340.243 44.7267 341.37 Q45.6284 342.498 46.8844 343.528 Q48.1083 344.527 48.9456 345.042 Q49.7508 345.525 50.5559 345.911 L53.8409 346.749 Q54.7427 346.942 58.2531 347.876 L64.2112 349.325 Q68.6556 350.356 69.0743 350.581 Q69.976 350.903 70.4591 351.612 Q70.9422 352.32 70.9422 353.029 Q70.9422 353.834 70.4591 354.382 Q69.976 354.929 69.1387 354.929 Q69.0099 354.929 68.5268 354.832 Q68.0437 354.736 67.3674 354.575 Q66.6911 354.414 66.3046 354.349 L51.0712 350.517 Q48.3015 349.808 47.4319 349.647 Q46.5302 349.454 45.5318 349.454 Q42.5045 349.454 42.5045 351.515 Q42.5045 353.19 44.5012 354.285 Q46.498 355.38 50.3627 356.314 Q51.4255 356.604 51.6509 356.797 Q51.8764 356.958 51.8764 357.441 Q51.8441 358.246 51.2 358.246 Q51.039 358.246 49.9762 357.989 Q48.9134 357.731 47.3997 357.248 Q45.8539 356.733 44.8233 356.249 Q44.0503 355.831 43.6961 355.605 Q43.3096 355.348 42.5689 354.736 Q41.7959 354.092 41.4417 353.254 Q41.0552 352.385 41.0552 351.322 Q41.0552 348.939 42.6011 347.2 Q44.1147 345.46 46.7878 345.235 Q41.0552 340.952 41.0552 334.961 Q41.0552 331.419 42.9231 329.39 Q44.7911 327.361 48.1083 327.361 Q48.8812 327.361 49.8796 327.522 Q50.8458 327.651 52.0696 327.973 Q53.2934 328.263 54.2274 328.52 Q55.1614 328.778 56.675 329.293 Q58.1565 329.808 58.8006 330.034 Q59.4447 330.259 60.9584 330.807 Q62.4399 331.322 62.6009 331.387 Q65.5961 332.578 67.303 332.578 Q68.4302 332.578 68.9455 332.224 Q69.4608 331.837 69.4608 331 Q69.4608 328.746 67.2386 327.071 Q64.9841 325.364 61.3127 324.269 Q60.5075 324.011 60.3143 323.883 Q60.1211 323.722 60.1211 323.271 Q60.1211 322.498 60.7652 322.498 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M44.1469 289.596 Q44.1792 289.596 45.3386 289.79 L74.6137 297.133 Q76.1596 297.519 77.7055 298.614 Q79.2835 299.677 80.6362 301.384 Q82.021 303.059 82.8584 305.635 Q83.728 308.179 83.728 311.11 Q83.728 315.78 82.7296 317.841 Q81.7634 319.87 79.7022 319.87 Q77.8987 319.87 76.8681 318.743 Q75.8697 317.616 75.8697 316.327 Q75.8697 315.104 76.5783 314.459 Q77.2868 313.815 78.1885 313.815 Q79.1869 313.815 80.1853 314.492 Q81.2159 315.168 81.6024 316.521 Q82.2787 314.363 82.2787 311.239 Q82.2787 304.637 75.29 301.802 Q75.1934 301.738 75.1612 301.738 L66.4334 299.548 L66.369 299.645 Q67.0131 300.192 67.7538 301.062 Q68.4624 301.899 69.3319 303.703 Q70.2015 305.506 70.2015 307.277 Q70.2015 310.981 67.3674 313.525 Q64.5011 316.037 59.7668 316.037 Q56.3208 316.037 52.8747 314.653 Q49.3965 313.236 46.8522 311.046 Q44.2758 308.823 42.6655 305.989 Q41.0552 303.123 41.0552 300.353 Q41.0552 298.421 42.2146 296.778 Q43.3418 295.136 45.2097 294.234 Q43.6639 294.073 43.0197 293.204 Q42.3756 292.302 42.3756 291.529 Q42.3756 290.659 42.8587 290.144 Q43.3096 289.596 44.1469 289.596 M48.1727 295.007 Q47.9794 295.007 47.4642 295.136 Q46.9167 295.265 46.0471 295.651 Q45.1775 296.005 44.4046 296.553 Q43.6317 297.1 43.0842 298.099 Q42.5045 299.065 42.5045 300.289 Q42.5045 302.286 44.1792 304.282 Q45.8217 306.279 48.3659 307.664 Q50.8136 308.952 55.5478 310.176 Q60.2821 311.368 62.6975 311.368 Q65.0808 311.368 66.9165 310.337 Q68.7522 309.306 68.7522 307.084 Q68.7522 304.508 66.369 301.738 Q63.8891 298.872 61.7636 298.389 L49.1711 295.2 Q48.3981 295.007 48.1727 295.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M62.5687 259.413 Q62.8586 259.156 63.1484 259.156 Q63.4383 259.156 64.2756 259.8 Q65.113 260.412 66.2402 261.732 Q67.3674 263.052 68.4302 264.759 Q69.493 266.466 70.2015 268.978 Q70.9422 271.49 70.9422 274.131 Q70.9422 278.865 67.5606 281.7 Q64.179 284.502 58.9939 284.502 Q55.6766 284.502 52.7459 283.407 Q49.783 282.312 47.6896 280.54 Q45.5962 278.737 44.0825 276.482 Q42.5367 274.196 41.7959 271.812 Q41.0552 269.429 41.0552 267.207 Q41.0552 263.954 42.6977 262.054 Q44.3402 260.154 46.659 260.154 Q47.2065 260.154 47.8828 260.315 Q48.5592 260.444 49.6219 260.895 Q50.6847 261.313 51.7475 262.408 Q52.7781 263.503 53.4544 265.114 Q54.9681 268.688 54.9681 275.194 L54.9681 278.704 Q59.1227 279.735 61.828 279.735 Q62.8908 279.735 63.9858 279.542 Q65.0486 279.349 66.4012 278.833 Q67.7538 278.286 68.6234 277.062 Q69.4608 275.806 69.4608 274.002 Q69.4608 273.423 69.4286 272.811 Q69.3963 272.167 69.0421 270.556 Q68.6878 268.914 68.0759 267.465 Q67.464 266.015 66.1436 264.18 Q64.7909 262.312 62.9552 260.83 Q62.2788 260.315 62.2788 259.961 Q62.2788 259.671 62.5687 259.413 M46.659 262.344 Q44.8877 262.344 43.6961 263.664 Q42.5045 264.953 42.5045 267.207 Q42.5045 267.916 42.6655 268.785 Q42.8265 269.655 43.5028 271.104 Q44.1792 272.521 45.3064 273.777 Q46.4014 275.033 48.5592 276.289 Q50.6847 277.545 53.5189 278.286 L53.5189 275.58 Q53.5189 274.647 53.5189 273.97 Q53.4866 273.294 53.3578 271.812 Q53.229 270.299 53.0036 269.204 Q52.7459 268.109 52.2306 266.724 Q51.7153 265.339 51.039 264.469 Q50.3305 263.568 49.2033 262.956 Q48.0761 262.344 46.659 262.344 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M46.7234 229.79 Q48.5269 229.79 49.4931 230.691 Q50.4271 231.593 50.4271 232.817 Q50.4271 233.815 49.8474 234.363 Q49.2677 234.878 48.4947 234.878 Q47.3675 234.878 46.4658 233.976 Q45.564 233.042 45.5318 231.69 Q44.3402 232.141 43.6317 233.332 Q42.8909 234.524 42.6977 235.587 Q42.5045 236.617 42.5045 237.648 Q42.5045 239.677 43.1486 241.223 Q43.7927 242.769 44.7911 243.541 Q45.7572 244.314 46.6912 244.669 Q47.6252 245.023 48.4303 245.023 Q49.1389 245.023 49.7186 244.862 Q50.2661 244.669 50.6847 244.218 Q51.0712 243.767 51.3289 243.445 Q51.5865 243.091 51.8119 242.318 Q52.0374 241.545 52.134 241.223 Q52.1984 240.901 52.3916 239.999 Q52.7781 238.131 53.0036 237.294 Q53.1968 236.456 53.7443 235.361 Q54.2918 234.234 55.1614 233.397 Q57.1903 231.368 59.9922 231.368 Q61.0228 231.368 62.2788 231.722 Q63.5349 232.044 65.113 232.978 Q66.6911 233.912 67.9471 235.329 Q69.2031 236.746 70.0727 239.194 Q70.9422 241.609 70.9422 244.636 Q70.9422 248.855 69.1709 251.464 Q67.3674 254.073 64.5333 254.073 Q62.4721 254.073 61.3449 252.946 Q60.1855 251.818 60.1855 250.369 Q60.1855 249.274 60.7974 248.598 Q61.3771 247.921 62.4721 247.921 Q63.9536 247.921 65.0808 249.113 Q66.208 250.305 65.9825 252.076 Q69.4608 250.562 69.4608 244.572 Q69.4608 242.318 68.8811 240.579 Q68.2691 238.807 67.4318 237.841 Q66.5622 236.843 65.4994 236.199 Q64.4366 235.554 63.6315 235.361 Q62.8263 235.136 62.2144 235.136 Q61.1516 235.136 60.3465 235.554 Q59.5414 235.973 59.0905 236.553 Q58.6074 237.1 58.2209 238.163 Q57.8022 239.194 57.6412 239.934 Q57.4802 240.675 57.2225 241.996 Q57.0937 242.607 57.0293 242.994 Q56.9327 243.38 56.675 244.186 Q56.3852 244.959 56.0953 245.506 Q55.8055 246.021 55.2902 246.698 Q54.7749 247.374 54.163 247.793 Q53.5511 248.211 52.6493 248.501 Q51.7475 248.791 50.6847 248.791 Q49.7186 248.791 48.5592 248.501 Q47.3997 248.179 46.0471 247.374 Q44.6944 246.537 43.5994 245.345 Q42.5045 244.153 41.7959 242.157 Q41.0552 240.128 41.0552 237.648 Q41.0552 234.041 42.7299 231.915 Q44.3724 229.79 46.7234 229.79 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M42.5045 205.529 Q43.4062 205.529 43.6317 205.948 Q43.8249 206.367 43.8249 207.526 L43.8249 213.709 L63.2772 218.605 Q64.9841 218.991 66.4334 218.991 Q68.0437 218.991 68.7522 218.508 Q69.4608 217.993 69.4608 216.93 Q69.4608 214.837 67.5606 212.582 Q65.6605 210.296 61.0228 208.363 Q60.4109 208.106 60.2821 207.977 Q60.1211 207.816 60.1211 207.397 Q60.1211 206.592 60.7652 206.592 Q60.9906 206.592 62.0212 207.043 Q63.0518 207.462 64.5655 208.395 Q66.0791 209.297 67.4962 210.489 Q68.9133 211.648 69.9438 213.42 Q70.9422 215.191 70.9422 217.091 Q70.9422 219.764 69.2353 221.471 Q67.5284 223.146 64.8553 223.146 Q63.9858 223.146 61.2161 222.469 Q58.4141 221.793 43.8249 218.122 L43.8249 223.951 Q43.8249 224.756 43.7927 225.078 Q43.7605 225.368 43.5994 225.593 Q43.4062 225.787 43.0197 225.787 Q42.4078 225.787 42.1502 225.529 Q41.8603 225.271 41.8281 224.949 Q41.7637 224.595 41.7637 223.79 L41.7637 217.606 L31.2968 215.03 Q30.2662 214.772 29.6865 214.128 Q29.0746 213.452 29.0102 213.065 Q28.9136 212.679 28.9136 212.389 Q28.9136 211.519 29.3967 211.004 Q29.8475 210.489 30.6849 210.489 Q31.1358 210.489 41.7637 213.194 L41.7637 207.397 Q41.7637 206.656 41.7959 206.367 Q41.8281 206.044 41.9892 205.787 Q42.1502 205.529 42.5045 205.529 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M28.978 186.164 Q30.395 186.164 31.4578 187.323 Q32.4884 188.451 32.4884 189.674 Q32.4884 190.802 31.8121 191.51 Q31.1036 192.186 30.1052 192.186 Q28.7848 192.186 27.6898 191.059 Q26.5948 189.932 26.5948 188.612 Q26.5948 187.517 27.2711 186.84 Q27.9474 186.164 28.978 186.164 M60.7652 185.584 Q61.0228 185.584 62.0534 185.874 Q63.0518 186.164 64.5977 186.872 Q66.1113 187.549 67.5284 188.483 Q68.9455 189.417 69.9438 190.963 Q70.9422 192.476 70.9422 194.215 Q70.9422 196.566 69.3963 198.112 Q67.8505 199.626 65.5316 199.626 Q64.2756 199.626 60.2499 198.112 Q48.5269 193.732 48.0439 193.571 Q46.2081 192.831 44.5978 192.831 Q43.8571 192.831 43.4062 192.992 Q42.9231 193.153 42.7621 193.475 Q42.5689 193.797 42.5367 193.99 Q42.5045 194.151 42.5045 194.473 Q42.5045 196.373 44.4368 198.144 Q46.3692 199.916 50.6847 201.14 Q51.4899 201.397 51.6831 201.558 Q51.8764 201.719 51.8764 202.202 Q51.8441 203.008 51.2 203.008 Q51.0068 203.008 50.2661 202.782 Q49.4931 202.557 48.3337 202.138 Q47.1421 201.719 45.9183 200.979 Q44.6622 200.238 43.5672 199.336 Q42.4722 198.402 41.7637 197.082 Q41.0552 195.761 41.0552 194.28 Q41.0552 191.864 42.6333 190.383 Q44.1792 188.869 46.4658 188.869 Q47.7218 188.869 49.944 189.739 Q52.8425 190.802 53.7765 191.188 L60.7008 193.764 Q63.2128 194.698 63.9858 194.988 Q64.7265 195.246 65.6283 195.471 Q66.4978 195.665 67.303 195.665 Q68.4302 195.665 68.9455 195.31 Q69.4608 194.924 69.4608 194.087 Q69.4608 191.768 67.1741 190.061 Q64.8553 188.354 61.3127 187.356 Q61.2161 187.323 61.055 187.291 Q60.2499 187.033 60.1533 186.776 Q60.1211 186.647 60.1211 186.389 Q60.1211 185.584 60.7652 185.584 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M52.1984 150.396 Q55.7089 150.396 59.1871 151.942 Q62.6331 153.488 65.2096 155.968 Q67.7538 158.416 69.3641 161.636 Q70.9422 164.857 70.9422 168.077 Q70.9422 172.683 67.8183 175.678 Q64.6621 178.641 59.7668 178.641 Q55.1936 178.641 50.8458 176.097 Q46.4658 173.52 43.7605 169.398 Q41.0552 165.276 41.0552 160.96 Q41.0552 156.419 44.1147 153.424 Q47.1743 150.396 52.1984 150.396 M49.6219 155.227 Q46.498 155.227 44.5012 156.741 Q42.5045 158.255 42.5045 161.024 Q42.5045 161.83 42.7621 162.764 Q42.9875 163.697 43.5994 164.921 Q44.2114 166.113 45.4996 167.466 Q46.7556 168.786 48.5592 169.945 Q50.9424 171.459 55.3224 172.619 Q59.6702 173.746 62.2788 173.746 Q65.8859 173.746 67.6894 172.071 Q69.4608 170.396 69.4608 168.013 Q69.4608 165.694 67.8505 163.247 Q66.208 160.767 63.4061 159.06 Q60.5075 157.353 56.2564 156.29 Q51.973 155.227 49.6219 155.227 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M60.7652 112.54 Q61.0228 112.54 62.0212 112.83 Q63.0196 113.12 64.5655 113.828 Q66.1113 114.504 67.5284 115.438 Q68.9133 116.372 69.9438 117.918 Q70.9422 119.432 70.9422 121.171 Q70.9422 123.49 69.3963 125.036 Q67.8505 126.582 65.5316 126.582 Q64.2434 126.582 62.4721 125.905 Q51.039 121.622 47.1099 121.622 Q42.5045 121.622 42.5045 125.197 Q42.5045 126.968 43.1808 128.643 Q43.8249 130.285 44.7267 131.412 Q45.6284 132.54 46.8844 133.57 Q48.1083 134.569 48.9456 135.084 Q49.7508 135.567 50.5559 135.953 L53.8409 136.791 Q54.7427 136.984 58.2531 137.918 L64.2112 139.367 Q68.6556 140.398 69.0743 140.623 Q69.976 140.945 70.4591 141.654 Q70.9422 142.362 70.9422 143.071 Q70.9422 143.876 70.4591 144.424 Q69.976 144.971 69.1387 144.971 Q69.0099 144.971 68.5268 144.875 Q68.0437 144.778 67.3674 144.617 Q66.6911 144.456 66.3046 144.391 L51.0712 140.559 Q48.3015 139.85 47.4319 139.689 Q46.5302 139.496 45.5318 139.496 Q42.5045 139.496 42.5045 141.557 Q42.5045 143.232 44.5012 144.327 Q46.498 145.422 50.3627 146.356 Q51.4255 146.646 51.6509 146.839 Q51.8764 147 51.8764 147.483 Q51.8441 148.288 51.2 148.288 Q51.039 148.288 49.9762 148.031 Q48.9134 147.773 47.3997 147.29 Q45.8539 146.775 44.8233 146.292 Q44.0503 145.873 43.6961 145.647 Q43.3096 145.39 42.5689 144.778 Q41.7959 144.134 41.4417 143.296 Q41.0552 142.427 41.0552 141.364 Q41.0552 138.981 42.6011 137.242 Q44.1147 135.503 46.7878 135.277 Q41.0552 130.994 41.0552 125.003 Q41.0552 121.461 42.9231 119.432 Q44.7911 117.403 48.1083 117.403 Q48.8812 117.403 49.8796 117.564 Q50.8458 117.693 52.0696 118.015 Q53.2934 118.305 54.2274 118.562 Q55.1614 118.82 56.675 119.335 Q58.1565 119.851 58.8006 120.076 Q59.4447 120.301 60.9584 120.849 Q62.4399 121.364 62.6009 121.429 Q65.5961 122.62 67.303 122.62 Q68.4302 122.62 68.9455 122.266 Q69.4608 121.88 69.4608 121.042 Q69.4608 118.788 67.2386 117.113 Q64.9841 115.406 61.3127 114.311 Q60.5075 114.054 60.3143 113.925 Q60.1211 113.764 60.1211 113.313 Q60.1211 112.54 60.7652 112.54 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><polyline clip-path=\"url(#clip822)\" style=\"stroke:#009af9; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  -1127.74,945.374 2893,38.6905 \n",
       "  \"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"547.943\" cy=\"561.915\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"547.943\" cy=\"567.505\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"498.359\" cy=\"567.505\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"498.359\" cy=\"578.687\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"547.943\" cy=\"556.324\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"547.943\" cy=\"550.734\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"498.359\" cy=\"578.687\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"547.943\" cy=\"561.915\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"597.527\" cy=\"556.324\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"547.943\" cy=\"556.324\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"696.694\" cy=\"511.599\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"696.694\" cy=\"522.781\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"622.318\" cy=\"528.371\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"622.318\" cy=\"522.781\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"696.694\" cy=\"533.962\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"696.694\" cy=\"517.19\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"622.318\" cy=\"533.962\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"696.694\" cy=\"494.828\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"771.069\" cy=\"494.828\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"696.694\" cy=\"500.418\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"845.445\" cy=\"461.284\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"820.653\" cy=\"472.465\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"746.278\" cy=\"466.875\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"746.278\" cy=\"511.599\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"845.445\" cy=\"455.693\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"845.445\" cy=\"455.693\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"746.278\" cy=\"522.781\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"845.445\" cy=\"438.922\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"944.612\" cy=\"478.056\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"845.445\" cy=\"478.056\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"969.404\" cy=\"399.787\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"969.404\" cy=\"416.559\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"870.237\" cy=\"388.606\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"820.653\" cy=\"455.693\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"994.196\" cy=\"394.197\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"994.196\" cy=\"410.969\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"870.237\" cy=\"466.875\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"994.196\" cy=\"410.969\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1118.16\" cy=\"405.378\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"994.196\" cy=\"433.331\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"845.445\" cy=\"478.056\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"845.445\" cy=\"494.828\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"845.445\" cy=\"483.646\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"845.445\" cy=\"494.828\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"944.612\" cy=\"483.646\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"845.445\" cy=\"500.418\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"845.445\" cy=\"500.418\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"845.445\" cy=\"478.056\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"845.445\" cy=\"500.418\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"845.445\" cy=\"500.418\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1142.95\" cy=\"349.472\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1142.95\" cy=\"377.425\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1142.95\" cy=\"287.975\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1142.95\" cy=\"355.063\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1142.95\" cy=\"327.11\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1142.95\" cy=\"343.881\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1142.95\" cy=\"343.881\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1142.95\" cy=\"338.291\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1142.95\" cy=\"287.975\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1142.95\" cy=\"349.472\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1341.28\" cy=\"198.526\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1341.28\" cy=\"410.969\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1291.7\" cy=\"321.519\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1291.7\" cy=\"282.385\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1341.28\" cy=\"338.291\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1291.7\" cy=\"310.338\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1341.28\" cy=\"349.472\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1341.28\" cy=\"366.244\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1341.28\" cy=\"410.969\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1341.28\" cy=\"410.969\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1341.28\" cy=\"366.244\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1341.28\" cy=\"332.7\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1291.7\" cy=\"198.526\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1291.7\" cy=\"366.244\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1341.28\" cy=\"237.66\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1291.7\" cy=\"209.707\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1341.28\" cy=\"343.881\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1341.28\" cy=\"355.063\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1341.28\" cy=\"355.063\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1341.28\" cy=\"321.519\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1142.95\" cy=\"399.787\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1093.36\" cy=\"399.787\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1093.36\" cy=\"433.331\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1142.95\" cy=\"433.331\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1192.53\" cy=\"433.331\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1093.36\" cy=\"444.512\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1142.95\" cy=\"410.969\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1142.95\" cy=\"444.512\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1192.53\" cy=\"410.969\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1192.53\" cy=\"399.787\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1465.24\" cy=\"338.291\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1415.66\" cy=\"327.11\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1440.45\" cy=\"282.385\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1490.03\" cy=\"332.7\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1440.45\" cy=\"315.928\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1440.45\" cy=\"282.385\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1440.45\" cy=\"271.204\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1440.45\" cy=\"299.157\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1490.03\" cy=\"338.291\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1490.03\" cy=\"304.747\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1465.24\" cy=\"287.975\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1415.66\" cy=\"226.479\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1465.24\" cy=\"321.519\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1490.03\" cy=\"332.7\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1490.03\" cy=\"265.613\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1465.24\" cy=\"321.519\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1490.03\" cy=\"332.7\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1465.24\" cy=\"310.338\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1490.03\" cy=\"204.116\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1514.82\" cy=\"271.204\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1465.24\" cy=\"327.11\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1440.45\" cy=\"293.566\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1490.03\" cy=\"232.069\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1490.03\" cy=\"137.029\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1490.03\" cy=\"64.3513\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1465.24\" cy=\"181.754\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1490.03\" cy=\"220.888\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1490.03\" cy=\"260.022\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1490.03\" cy=\"81.1231\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip822)\" cx=\"1514.82\" cy=\"310.338\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<path clip-path=\"url(#clip820)\" d=\"\n",
       "M257.184 171.073 L1170.45 171.073 L1170.45 67.3926 L257.184 67.3926  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip820)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  257.184,171.073 1170.45,171.073 1170.45,67.3926 257.184,67.3926 257.184,171.073 \n",
       "  \"/>\n",
       "<circle clip-path=\"url(#clip820)\" cx=\"316.751\" cy=\"119.233\" r=\"23.04\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"2.56\"/>\n",
       "<path clip-path=\"url(#clip820)\" d=\"M404.187 104.615 L404.187 109.545 Q401.826 107.346 399.141 106.258 Q396.479 105.17 393.47 105.17 Q387.544 105.17 384.396 108.804 Q381.248 112.416 381.248 119.267 Q381.248 126.096 384.396 129.73 Q387.544 133.341 393.47 133.341 Q396.479 133.341 399.141 132.253 Q401.826 131.165 404.187 128.966 L404.187 133.851 Q401.734 135.517 398.979 136.351 Q396.248 137.184 393.192 137.184 Q385.345 137.184 380.831 132.392 Q376.317 127.577 376.317 119.267 Q376.317 110.934 380.831 106.142 Q385.345 101.328 393.192 101.328 Q396.294 101.328 399.025 102.161 Q401.78 102.971 404.187 104.615 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M421.271 113.573 Q417.845 113.573 415.854 116.258 Q413.863 118.92 413.863 123.573 Q413.863 128.226 415.831 130.911 Q417.822 133.573 421.271 133.573 Q424.673 133.573 426.664 130.888 Q428.655 128.202 428.655 123.573 Q428.655 118.966 426.664 116.281 Q424.673 113.573 421.271 113.573 M421.271 109.962 Q426.826 109.962 429.998 113.573 Q433.169 117.184 433.169 123.573 Q433.169 129.939 429.998 133.573 Q426.826 137.184 421.271 137.184 Q415.692 137.184 412.521 133.573 Q409.373 129.939 409.373 123.573 Q409.373 117.184 412.521 113.573 Q415.692 109.962 421.271 109.962 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M444.442 103.226 L444.442 110.587 L453.215 110.587 L453.215 113.897 L444.442 113.897 L444.442 127.971 Q444.442 131.142 445.298 132.045 Q446.178 132.948 448.84 132.948 L453.215 132.948 L453.215 136.513 L448.84 136.513 Q443.909 136.513 442.035 134.684 Q440.16 132.832 440.16 127.971 L440.16 113.897 L437.035 113.897 L437.035 110.587 L440.16 110.587 L440.16 103.226 L444.442 103.226 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M480.993 122.485 L480.993 124.568 L461.409 124.568 Q461.687 128.966 464.048 131.281 Q466.433 133.573 470.669 133.573 Q473.122 133.573 475.414 132.971 Q477.729 132.369 479.997 131.165 L479.997 135.193 Q477.706 136.165 475.298 136.675 Q472.891 137.184 470.414 137.184 Q464.21 137.184 460.576 133.573 Q456.965 129.962 456.965 123.804 Q456.965 117.439 460.391 113.712 Q463.84 109.962 469.673 109.962 Q474.905 109.962 477.937 113.341 Q480.993 116.698 480.993 122.485 M476.733 121.235 Q476.687 117.74 474.766 115.656 Q472.868 113.573 469.72 113.573 Q466.155 113.573 464.002 115.587 Q461.872 117.601 461.548 121.258 L476.733 121.235 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M509.534 120.865 L509.534 136.513 L505.275 136.513 L505.275 121.003 Q505.275 117.323 503.84 115.494 Q502.405 113.666 499.534 113.666 Q496.085 113.666 494.094 115.865 Q492.104 118.064 492.104 121.86 L492.104 136.513 L487.821 136.513 L487.821 110.587 L492.104 110.587 L492.104 114.615 Q493.631 112.277 495.692 111.119 Q497.775 109.962 500.483 109.962 Q504.951 109.962 507.242 112.74 Q509.534 115.494 509.534 120.865 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M535.09 123.249 Q535.09 118.619 533.168 116.073 Q531.27 113.527 527.821 113.527 Q524.395 113.527 522.474 116.073 Q520.576 118.619 520.576 123.249 Q520.576 127.855 522.474 130.402 Q524.395 132.948 527.821 132.948 Q531.27 132.948 533.168 130.402 Q535.09 127.855 535.09 123.249 M539.349 133.295 Q539.349 139.915 536.409 143.133 Q533.469 146.374 527.404 146.374 Q525.159 146.374 523.168 146.026 Q521.178 145.702 519.303 145.008 L519.303 140.864 Q521.178 141.883 523.006 142.369 Q524.835 142.855 526.733 142.855 Q530.923 142.855 533.006 140.656 Q535.09 138.48 535.09 134.059 L535.09 131.952 Q533.77 134.244 531.71 135.378 Q529.65 136.513 526.779 136.513 Q522.011 136.513 519.094 132.878 Q516.178 129.244 516.178 123.249 Q516.178 117.23 519.094 113.596 Q522.011 109.962 526.779 109.962 Q529.65 109.962 531.71 111.096 Q533.77 112.23 535.09 114.522 L535.09 110.587 L539.349 110.587 L539.349 133.295 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M563.145 114.568 Q562.427 114.152 561.571 113.966 Q560.738 113.758 559.719 113.758 Q556.108 113.758 554.164 116.119 Q552.242 118.457 552.242 122.855 L552.242 136.513 L547.96 136.513 L547.96 110.587 L552.242 110.587 L552.242 114.615 Q553.585 112.253 555.738 111.119 Q557.89 109.962 560.969 109.962 Q561.409 109.962 561.941 110.031 Q562.474 110.078 563.122 110.193 L563.145 114.568 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M579.395 123.48 Q574.233 123.48 572.242 124.661 Q570.251 125.841 570.251 128.689 Q570.251 130.957 571.733 132.3 Q573.238 133.619 575.807 133.619 Q579.349 133.619 581.478 131.119 Q583.631 128.596 583.631 124.429 L583.631 123.48 L579.395 123.48 M587.89 121.721 L587.89 136.513 L583.631 136.513 L583.631 132.577 Q582.173 134.939 579.997 136.073 Q577.821 137.184 574.673 137.184 Q570.691 137.184 568.33 134.962 Q565.992 132.716 565.992 128.966 Q565.992 124.591 568.909 122.369 Q571.849 120.147 577.659 120.147 L583.631 120.147 L583.631 119.73 Q583.631 116.791 581.687 115.193 Q579.765 113.573 576.27 113.573 Q574.048 113.573 571.941 114.105 Q569.835 114.638 567.89 115.703 L567.89 111.767 Q570.228 110.865 572.427 110.425 Q574.626 109.962 576.71 109.962 Q582.335 109.962 585.112 112.878 Q587.89 115.795 587.89 121.721 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M621.964 100.541 Q618.862 105.865 617.358 111.073 Q615.853 116.281 615.853 121.628 Q615.853 126.976 617.358 132.23 Q618.885 137.462 621.964 142.763 L618.26 142.763 Q614.788 137.323 613.052 132.068 Q611.339 126.814 611.339 121.628 Q611.339 116.466 613.052 111.235 Q614.765 106.004 618.26 100.541 L621.964 100.541 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M630.413 101.953 L637.381 101.953 L646.2 125.471 L655.066 101.953 L662.033 101.953 L662.033 136.513 L657.473 136.513 L657.473 106.166 L648.561 129.869 L643.862 129.869 L634.95 106.166 L634.95 136.513 L630.413 136.513 L630.413 101.953 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M671.13 110.587 L675.39 110.587 L675.39 136.513 L671.13 136.513 L671.13 110.587 M671.13 100.494 L675.39 100.494 L675.39 105.888 L671.13 105.888 L671.13 100.494 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M705.853 120.865 L705.853 136.513 L701.593 136.513 L701.593 121.003 Q701.593 117.323 700.158 115.494 Q698.723 113.666 695.853 113.666 Q692.404 113.666 690.413 115.865 Q688.422 118.064 688.422 121.86 L688.422 136.513 L684.14 136.513 L684.14 110.587 L688.422 110.587 L688.422 114.615 Q689.95 112.277 692.01 111.119 Q694.093 109.962 696.802 109.962 Q701.269 109.962 703.561 112.74 Q705.853 115.494 705.853 120.865 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M729.602 101.953 L751.454 101.953 L751.454 105.888 L734.278 105.888 L734.278 116.119 L750.737 116.119 L750.737 120.054 L734.278 120.054 L734.278 132.577 L751.871 132.577 L751.871 136.513 L729.602 136.513 L729.602 101.953 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M776.431 114.522 L776.431 100.494 L780.69 100.494 L780.69 136.513 L776.431 136.513 L776.431 132.624 Q775.088 134.939 773.028 136.073 Q770.991 137.184 768.121 137.184 Q763.422 137.184 760.459 133.434 Q757.519 129.684 757.519 123.573 Q757.519 117.462 760.459 113.712 Q763.422 109.962 768.121 109.962 Q770.991 109.962 773.028 111.096 Q775.088 112.207 776.431 114.522 M761.917 123.573 Q761.917 128.272 763.838 130.957 Q765.783 133.619 769.162 133.619 Q772.542 133.619 774.486 130.957 Q776.431 128.272 776.431 123.573 Q776.431 118.874 774.486 116.212 Q772.542 113.527 769.162 113.527 Q765.783 113.527 763.838 116.212 Q761.917 118.874 761.917 123.573 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M806.523 123.249 Q806.523 118.619 804.602 116.073 Q802.704 113.527 799.255 113.527 Q795.829 113.527 793.908 116.073 Q792.009 118.619 792.009 123.249 Q792.009 127.855 793.908 130.402 Q795.829 132.948 799.255 132.948 Q802.704 132.948 804.602 130.402 Q806.523 127.855 806.523 123.249 M810.783 133.295 Q810.783 139.915 807.843 143.133 Q804.903 146.374 798.838 146.374 Q796.593 146.374 794.602 146.026 Q792.611 145.702 790.736 145.008 L790.736 140.864 Q792.611 141.883 794.44 142.369 Q796.269 142.855 798.167 142.855 Q802.357 142.855 804.44 140.656 Q806.523 138.48 806.523 134.059 L806.523 131.952 Q805.204 134.244 803.144 135.378 Q801.084 136.513 798.213 136.513 Q793.445 136.513 790.528 132.878 Q787.611 129.244 787.611 123.249 Q787.611 117.23 790.528 113.596 Q793.445 109.962 798.213 109.962 Q801.084 109.962 803.144 111.096 Q805.204 112.23 806.523 114.522 L806.523 110.587 L810.783 110.587 L810.783 133.295 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M841.731 122.485 L841.731 124.568 L822.148 124.568 Q822.426 128.966 824.787 131.281 Q827.171 133.573 831.407 133.573 Q833.861 133.573 836.153 132.971 Q838.468 132.369 840.736 131.165 L840.736 135.193 Q838.444 136.165 836.037 136.675 Q833.63 137.184 831.153 137.184 Q824.949 137.184 821.315 133.573 Q817.704 129.962 817.704 123.804 Q817.704 117.439 821.13 113.712 Q824.579 109.962 830.412 109.962 Q835.644 109.962 838.676 113.341 Q841.731 116.698 841.731 122.485 M837.472 121.235 Q837.426 117.74 835.505 115.656 Q833.606 113.573 830.458 113.573 Q826.894 113.573 824.741 115.587 Q822.611 117.601 822.287 121.258 L837.472 121.235 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M889.856 104.615 L889.856 109.545 Q887.495 107.346 884.81 106.258 Q882.148 105.17 879.139 105.17 Q873.213 105.17 870.065 108.804 Q866.916 112.416 866.916 119.267 Q866.916 126.096 870.065 129.73 Q873.213 133.341 879.139 133.341 Q882.148 133.341 884.81 132.253 Q887.495 131.165 889.856 128.966 L889.856 133.851 Q887.402 135.517 884.648 136.351 Q881.916 137.184 878.861 137.184 Q871.014 137.184 866.5 132.392 Q861.986 127.577 861.986 119.267 Q861.986 110.934 866.5 106.142 Q871.014 101.328 878.861 101.328 Q881.963 101.328 884.694 102.161 Q887.449 102.971 889.856 104.615 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M906.939 113.573 Q903.514 113.573 901.523 116.258 Q899.532 118.92 899.532 123.573 Q899.532 128.226 901.5 130.911 Q903.49 133.573 906.939 133.573 Q910.342 133.573 912.333 130.888 Q914.324 128.202 914.324 123.573 Q914.324 118.966 912.333 116.281 Q910.342 113.573 906.939 113.573 M906.939 109.962 Q912.495 109.962 915.666 113.573 Q918.838 117.184 918.838 123.573 Q918.838 129.939 915.666 133.573 Q912.495 137.184 906.939 137.184 Q901.361 137.184 898.189 133.573 Q895.041 129.939 895.041 123.573 Q895.041 117.184 898.189 113.573 Q901.361 109.962 906.939 109.962 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M947.448 120.865 L947.448 136.513 L943.189 136.513 L943.189 121.003 Q943.189 117.323 941.754 115.494 Q940.319 113.666 937.449 113.666 Q933.999 113.666 932.009 115.865 Q930.018 118.064 930.018 121.86 L930.018 136.513 L925.736 136.513 L925.736 110.587 L930.018 110.587 L930.018 114.615 Q931.546 112.277 933.606 111.119 Q935.689 109.962 938.398 109.962 Q942.865 109.962 945.157 112.74 Q947.448 115.494 947.448 120.865 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M973.004 123.249 Q973.004 118.619 971.083 116.073 Q969.184 113.527 965.735 113.527 Q962.309 113.527 960.388 116.073 Q958.49 118.619 958.49 123.249 Q958.49 127.855 960.388 130.402 Q962.309 132.948 965.735 132.948 Q969.184 132.948 971.083 130.402 Q973.004 127.855 973.004 123.249 M977.263 133.295 Q977.263 139.915 974.323 143.133 Q971.384 146.374 965.319 146.374 Q963.073 146.374 961.083 146.026 Q959.092 145.702 957.217 145.008 L957.217 140.864 Q959.092 141.883 960.921 142.369 Q962.749 142.855 964.647 142.855 Q968.837 142.855 970.921 140.656 Q973.004 138.48 973.004 134.059 L973.004 131.952 Q971.684 134.244 969.624 135.378 Q967.564 136.513 964.694 136.513 Q959.925 136.513 957.009 132.878 Q954.092 129.244 954.092 123.249 Q954.092 117.23 957.009 113.596 Q959.925 109.962 964.694 109.962 Q967.564 109.962 969.624 111.096 Q971.684 112.23 973.004 114.522 L973.004 110.587 L977.263 110.587 L977.263 133.295 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M1008.21 122.485 L1008.21 124.568 L988.629 124.568 Q988.907 128.966 991.268 131.281 Q993.652 133.573 997.888 133.573 Q1000.34 133.573 1002.63 132.971 Q1004.95 132.369 1007.22 131.165 L1007.22 135.193 Q1004.93 136.165 1002.52 136.675 Q1000.11 137.184 997.633 137.184 Q991.43 137.184 987.795 133.573 Q984.184 129.962 984.184 123.804 Q984.184 117.439 987.61 113.712 Q991.059 109.962 996.893 109.962 Q1002.12 109.962 1005.16 113.341 Q1008.21 116.698 1008.21 122.485 M1003.95 121.235 Q1003.91 117.74 1001.99 115.656 Q1000.09 113.573 996.939 113.573 Q993.374 113.573 991.221 115.587 Q989.092 117.601 988.768 121.258 L1003.95 121.235 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M1031.73 111.351 L1031.73 115.378 Q1029.92 114.453 1027.98 113.99 Q1026.04 113.527 1023.95 113.527 Q1020.78 113.527 1019.18 114.499 Q1017.61 115.471 1017.61 117.415 Q1017.61 118.897 1018.74 119.753 Q1019.88 120.587 1023.3 121.351 L1024.76 121.675 Q1029.3 122.647 1031.2 124.429 Q1033.12 126.189 1033.12 129.36 Q1033.12 132.971 1030.25 135.077 Q1027.4 137.184 1022.4 137.184 Q1020.32 137.184 1018.05 136.767 Q1015.8 136.374 1013.3 135.564 L1013.3 131.165 Q1015.67 132.392 1017.96 133.017 Q1020.25 133.619 1022.49 133.619 Q1025.5 133.619 1027.12 132.601 Q1028.74 131.559 1028.74 129.684 Q1028.74 127.948 1027.56 127.022 Q1026.41 126.096 1022.45 125.24 L1020.97 124.892 Q1017.01 124.059 1015.25 122.346 Q1013.49 120.61 1013.49 117.601 Q1013.49 113.943 1016.08 111.953 Q1018.67 109.962 1023.44 109.962 Q1025.8 109.962 1027.89 110.309 Q1029.97 110.656 1031.73 111.351 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M1044.11 103.226 L1044.11 110.587 L1052.89 110.587 L1052.89 113.897 L1044.11 113.897 L1044.11 127.971 Q1044.11 131.142 1044.97 132.045 Q1045.85 132.948 1048.51 132.948 L1052.89 132.948 L1052.89 136.513 L1048.51 136.513 Q1043.58 136.513 1041.71 134.684 Q1039.83 132.832 1039.83 127.971 L1039.83 113.897 L1036.71 113.897 L1036.71 110.587 L1039.83 110.587 L1039.83 103.226 L1044.11 103.226 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M1058.49 110.587 L1062.75 110.587 L1062.75 136.513 L1058.49 136.513 L1058.49 110.587 M1058.49 100.494 L1062.75 100.494 L1062.75 105.888 L1058.49 105.888 L1058.49 100.494 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M1081.71 113.573 Q1078.28 113.573 1076.29 116.258 Q1074.3 118.92 1074.3 123.573 Q1074.3 128.226 1076.27 130.911 Q1078.26 133.573 1081.71 133.573 Q1085.11 133.573 1087.1 130.888 Q1089.09 128.202 1089.09 123.573 Q1089.09 118.966 1087.1 116.281 Q1085.11 113.573 1081.71 113.573 M1081.71 109.962 Q1087.26 109.962 1090.43 113.573 Q1093.61 117.184 1093.61 123.573 Q1093.61 129.939 1090.43 133.573 Q1087.26 137.184 1081.71 137.184 Q1076.13 137.184 1072.96 133.573 Q1069.81 129.939 1069.81 123.573 Q1069.81 117.184 1072.96 113.573 Q1076.13 109.962 1081.71 109.962 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M1122.22 120.865 L1122.22 136.513 L1117.96 136.513 L1117.96 121.003 Q1117.96 117.323 1116.52 115.494 Q1115.09 113.666 1112.22 113.666 Q1108.77 113.666 1106.78 115.865 Q1104.79 118.064 1104.79 121.86 L1104.79 136.513 L1100.5 136.513 L1100.5 110.587 L1104.79 110.587 L1104.79 114.615 Q1106.31 112.277 1108.37 111.119 Q1110.46 109.962 1113.17 109.962 Q1117.63 109.962 1119.92 112.74 Q1122.22 115.494 1122.22 120.865 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip820)\" d=\"M1130.04 100.541 L1133.74 100.541 Q1137.22 106.004 1138.93 111.235 Q1140.67 116.466 1140.67 121.628 Q1140.67 126.814 1138.93 132.068 Q1137.22 137.323 1133.74 142.763 L1130.04 142.763 Q1133.12 137.462 1134.62 132.23 Q1136.15 126.976 1136.15 121.628 Q1136.15 116.281 1134.62 111.073 Q1133.12 105.865 1130.04 100.541 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /></svg>\n"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "begin\n",
    "    plt = plot(; size=(400, 200))\n",
    "    Plots.abline!(plt, 1, 0; label=\"\")\n",
    "    @df data scatter!(plt, :OrderEdge, :CotengraEdge; \n",
    "        legend=:topleft, \n",
    "        label=\"Cotengra (Min Edge Congestion)\", \n",
    "        ylabel=L\"Edge Congestion\", \n",
    "        xlabel=L\"Edge Congestion\"\n",
    "    )\n",
    "    savefig(plt, \"cotengraedge.pdf\")\n",
    "    plt\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "7bb9789c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"400\" height=\"200\" viewBox=\"0 0 1600 800\">\n",
       "<defs>\n",
       "  <clipPath id=\"clip870\">\n",
       "    <rect x=\"0\" y=\"0\" width=\"1600\" height=\"800\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip870)\" d=\"\n",
       "M0 800 L1600 800 L1600 0 L0 0  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip871\">\n",
       "    <rect x=\"320\" y=\"0\" width=\"1121\" height=\"800\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<defs>\n",
       "  <clipPath id=\"clip872\">\n",
       "    <rect x=\"225\" y=\"47\" width=\"1328\" height=\"596\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip870)\" d=\"\n",
       "M225.981 642.487 L1552.76 642.487 L1552.76 47.2441 L225.981 47.2441  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip872)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  249.818,642.487 249.818,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip872)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  712.051,642.487 712.051,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip872)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1174.28,642.487 1174.28,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip870)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  225.981,642.487 1552.76,642.487 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip870)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  249.818,642.487 249.818,623.59 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip870)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  712.051,642.487 712.051,623.59 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip870)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1174.28,642.487 1174.28,623.59 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip870)\" d=\"M215.422 710.212 L223.061 710.212 L223.061 683.847 L214.751 685.513 L214.751 681.254 L223.014 679.587 L227.69 679.587 L227.69 710.212 L235.329 710.212 L235.329 714.147 L215.422 714.147 L215.422 710.212 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M254.774 682.666 Q251.162 682.666 249.334 686.231 Q247.528 689.773 247.528 696.902 Q247.528 704.009 249.334 707.573 Q251.162 711.115 254.774 711.115 Q258.408 711.115 260.213 707.573 Q262.042 704.009 262.042 696.902 Q262.042 689.773 260.213 686.231 Q258.408 682.666 254.774 682.666 M254.774 678.962 Q260.584 678.962 263.639 683.569 Q266.718 688.152 266.718 696.902 Q266.718 705.629 263.639 710.235 Q260.584 714.819 254.774 714.819 Q248.963 714.819 245.885 710.235 Q242.829 705.629 242.829 696.902 Q242.829 688.152 245.885 683.569 Q248.963 678.962 254.774 678.962 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M267.903 658.657 L282.817 658.657 L282.817 661.854 L271.382 661.854 L271.382 668.738 Q272.21 668.456 273.037 668.324 Q273.865 668.174 274.692 668.174 Q279.394 668.174 282.14 670.75 Q284.886 673.327 284.886 677.728 Q284.886 682.261 282.065 684.781 Q279.244 687.282 274.109 687.282 Q272.341 687.282 270.498 686.982 Q268.674 686.681 266.718 686.079 L266.718 682.261 Q268.411 683.182 270.216 683.634 Q272.022 684.085 274.034 684.085 Q277.288 684.085 279.188 682.374 Q281.087 680.662 281.087 677.728 Q281.087 674.794 279.188 673.083 Q277.288 671.371 274.034 671.371 Q272.511 671.371 270.987 671.71 Q269.483 672.048 267.903 672.763 L267.903 658.657 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M665.627 710.212 L673.265 710.212 L673.265 683.847 L664.955 685.513 L664.955 681.254 L673.219 679.587 L677.895 679.587 L677.895 710.212 L685.534 710.212 L685.534 714.147 L665.627 714.147 L665.627 710.212 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M704.978 682.666 Q701.367 682.666 699.538 686.231 Q697.733 689.773 697.733 696.902 Q697.733 704.009 699.538 707.573 Q701.367 711.115 704.978 711.115 Q708.612 711.115 710.418 707.573 Q712.247 704.009 712.247 696.902 Q712.247 689.773 710.418 686.231 Q708.612 682.666 704.978 682.666 M704.978 678.962 Q710.788 678.962 713.844 683.569 Q716.923 688.152 716.923 696.902 Q716.923 705.629 713.844 710.235 Q710.788 714.819 704.978 714.819 Q699.168 714.819 696.089 710.235 Q693.034 705.629 693.034 696.902 Q693.034 688.152 696.089 683.569 Q699.168 678.962 704.978 678.962 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M717.468 683.54 L723.675 683.54 L723.675 662.118 L716.923 663.472 L716.923 660.011 L723.637 658.657 L727.436 658.657 L727.436 683.54 L733.643 683.54 L733.643 686.737 L717.468 686.737 L717.468 683.54 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M749.441 661.158 Q746.507 661.158 745.021 664.055 Q743.554 666.932 743.554 672.725 Q743.554 678.499 745.021 681.396 Q746.507 684.273 749.441 684.273 Q752.394 684.273 753.861 681.396 Q755.347 678.499 755.347 672.725 Q755.347 666.932 753.861 664.055 Q752.394 661.158 749.441 661.158 M749.441 658.149 Q754.162 658.149 756.645 661.892 Q759.146 665.616 759.146 672.725 Q759.146 679.816 756.645 683.559 Q754.162 687.282 749.441 687.282 Q744.72 687.282 742.219 683.559 Q739.736 679.816 739.736 672.725 Q739.736 665.616 742.219 661.892 Q744.72 658.149 749.441 658.149 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M1128.26 710.212 L1135.9 710.212 L1135.9 683.847 L1127.59 685.513 L1127.59 681.254 L1135.86 679.587 L1140.53 679.587 L1140.53 710.212 L1148.17 710.212 L1148.17 714.147 L1128.26 714.147 L1128.26 710.212 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M1167.61 682.666 Q1164 682.666 1162.17 686.231 Q1160.37 689.773 1160.37 696.902 Q1160.37 704.009 1162.17 707.573 Q1164 711.115 1167.61 711.115 Q1171.25 711.115 1173.05 707.573 Q1174.88 704.009 1174.88 696.902 Q1174.88 689.773 1173.05 686.231 Q1171.25 682.666 1167.61 682.666 M1167.61 678.962 Q1173.42 678.962 1176.48 683.569 Q1179.56 688.152 1179.56 696.902 Q1179.56 705.629 1176.48 710.235 Q1173.42 714.819 1167.61 714.819 Q1161.8 714.819 1158.73 710.235 Q1155.67 705.629 1155.67 696.902 Q1155.67 688.152 1158.73 683.569 Q1161.8 678.962 1167.61 678.962 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M1180.1 683.54 L1186.31 683.54 L1186.31 662.118 L1179.56 663.472 L1179.56 660.011 L1186.27 658.657 L1190.07 658.657 L1190.07 683.54 L1196.28 683.54 L1196.28 686.737 L1180.1 686.737 L1180.1 683.54 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M1203.99 658.657 L1218.9 658.657 L1218.9 661.854 L1207.47 661.854 L1207.47 668.738 Q1208.3 668.456 1209.12 668.324 Q1209.95 668.174 1210.78 668.174 Q1215.48 668.174 1218.23 670.75 Q1220.97 673.327 1220.97 677.728 Q1220.97 682.261 1218.15 684.781 Q1215.33 687.282 1210.2 687.282 Q1208.43 687.282 1206.59 686.982 Q1204.76 686.681 1202.81 686.079 L1202.81 682.261 Q1204.5 683.182 1206.3 683.634 Q1208.11 684.085 1210.12 684.085 Q1213.38 684.085 1215.28 682.374 Q1217.17 680.662 1217.17 677.728 Q1217.17 674.794 1215.28 673.083 Q1213.38 671.371 1210.12 671.371 Q1208.6 671.371 1207.07 671.71 Q1205.57 672.048 1203.99 672.763 L1203.99 658.657 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M673.691 778.285 L673.691 776.256 Q677.201 776.256 678.006 775.838 Q678.811 775.387 678.811 773.261 L678.811 738.962 Q678.811 736.514 677.942 735.902 Q677.104 735.291 673.691 735.291 L673.691 733.229 L683.159 732.521 L683.159 773.261 Q683.159 775.387 683.996 775.838 Q684.834 776.256 688.312 776.256 L688.312 778.285 Q687.507 778.285 685.832 778.221 Q684.157 778.157 682.934 778.124 Q681.71 778.092 681.001 778.092 Q680.228 778.092 673.691 778.285 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M698.235 774.743 Q693.888 770.427 693.888 764.179 Q693.888 757.899 698.139 753.326 Q702.422 748.72 708.541 748.72 Q714.532 748.72 718.815 753.294 Q723.131 757.835 723.131 764.179 Q723.131 770.395 718.783 774.711 Q714.467 779.026 708.477 779.026 Q702.615 779.026 698.235 774.743 M699.363 763.632 Q699.363 770.041 701.037 772.939 Q703.614 777.351 708.541 777.351 Q710.989 777.351 713.018 776.031 Q715.079 774.711 716.206 772.488 Q717.656 769.59 717.656 763.632 Q717.656 757.287 715.916 754.485 Q713.34 750.202 708.477 750.202 Q706.351 750.202 704.258 751.329 Q702.197 752.424 700.941 754.614 Q699.363 757.513 699.363 763.632 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M724.173 783.503 Q724.173 781.377 725.783 779.541 Q727.426 777.706 730.26 776.901 Q727.361 775.065 727.361 771.039 Q727.361 767.947 729.39 765.564 Q726.299 762.988 726.299 758.769 Q726.299 754.872 729.39 752.005 Q732.482 749.139 736.991 749.139 Q740.952 749.139 743.98 751.522 Q747.136 748.431 750.968 748.398 Q752.675 748.398 753.48 749.461 Q754.318 750.524 754.318 751.651 Q754.318 752.65 753.674 753.133 Q753.062 753.616 752.418 753.616 Q751.612 753.616 751.033 753.1 Q750.485 752.553 750.485 751.716 Q750.485 750.331 751.548 749.912 Q751.355 749.848 750.904 749.848 Q747.683 749.848 744.946 752.424 Q747.651 754.936 747.651 758.833 Q747.651 762.73 744.559 765.596 Q741.468 768.463 736.991 768.463 Q733.287 768.463 730.453 766.401 Q729.326 767.722 729.326 769.525 Q729.326 771.168 730.324 772.456 Q731.323 773.744 732.836 773.938 Q733.287 774.002 737.764 774.002 Q740.405 774.002 741.854 774.066 Q743.303 774.131 745.365 774.582 Q747.458 775 749.1 775.838 Q753.384 778.221 753.416 783.374 Q753.416 787.142 749.068 789.493 Q744.753 791.876 738.762 791.876 Q732.708 791.876 728.424 789.461 Q724.173 787.078 724.173 783.503 M727.619 783.503 Q727.619 786.208 730.807 788.269 Q733.996 790.363 738.827 790.363 Q743.561 790.363 746.749 788.301 Q749.97 786.272 749.97 783.503 Q749.97 781.538 748.843 780.282 Q747.716 779.026 745.397 778.511 Q743.11 778.028 741.5 777.931 Q739.89 777.835 736.927 777.835 L733.03 777.835 Q730.775 777.963 729.197 779.606 Q727.619 781.248 727.619 783.503 M731.226 758.833 Q731.226 766.949 736.991 766.949 Q739.89 766.949 741.661 764.308 Q742.724 762.537 742.724 758.769 Q742.724 750.653 736.991 750.653 Q734.092 750.653 732.289 753.294 Q731.226 755.065 731.226 758.833 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M761.067 770.206 L761.067 768.763 Q766.613 768.763 769.476 765.81 Q770.265 765.81 770.4 765.99 Q770.536 766.17 770.536 767.004 L770.536 792.908 Q770.536 794.283 771.212 794.711 Q771.888 795.139 774.842 795.139 L776.307 795.139 L776.307 796.56 Q774.684 796.424 768.822 796.424 Q762.961 796.424 761.36 796.56 L761.36 795.139 L762.826 795.139 Q765.734 795.139 766.433 794.734 Q767.132 794.305 767.132 792.908 L767.132 768.988 Q764.719 770.206 761.067 770.206 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M778.534 781.793 Q778.534 775.008 780.247 771.31 Q782.637 765.81 788.273 765.81 Q789.468 765.81 790.708 766.148 Q791.97 766.463 793.548 767.703 Q795.149 768.943 796.118 770.972 Q797.967 774.895 797.967 781.793 Q797.967 788.534 796.253 792.209 Q793.751 797.574 788.228 797.574 Q786.154 797.574 784.034 796.515 Q781.938 795.455 780.608 792.908 Q778.534 789.098 778.534 781.793 M782.366 781.23 Q782.366 788.196 782.862 790.969 Q783.426 793.967 784.959 795.275 Q786.514 796.56 788.228 796.56 Q790.076 796.56 791.609 795.185 Q793.165 793.787 793.638 790.788 Q794.157 787.835 794.134 781.23 Q794.134 774.805 793.683 772.235 Q793.075 769.236 791.451 768.041 Q789.851 766.824 788.228 766.824 Q787.619 766.824 786.965 767.004 Q786.334 767.185 785.41 767.703 Q784.485 768.222 783.764 769.507 Q783.065 770.792 782.727 772.731 Q782.366 775.233 782.366 781.23 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M808.437 730.765 L848.636 730.765 L848.636 736.176 L831.767 736.176 L831.767 778.285 L825.306 778.285 L825.306 736.176 L808.437 736.176 L808.437 730.765 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M857.325 746.743 Q852.615 746.743 849.877 750.435 Q847.14 754.096 847.14 760.493 Q847.14 766.891 849.846 770.583 Q852.583 774.243 857.325 774.243 Q862.004 774.243 864.741 770.551 Q867.479 766.859 867.479 760.493 Q867.479 754.159 864.741 750.467 Q862.004 746.743 857.325 746.743 M857.325 741.778 Q864.964 741.778 869.325 746.743 Q873.685 751.709 873.685 760.493 Q873.685 769.246 869.325 774.243 Q864.964 779.208 857.325 779.208 Q849.655 779.208 845.294 774.243 Q840.965 769.246 840.965 760.493 Q840.965 751.709 845.294 746.743 Q849.655 741.778 857.325 741.778 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M889.186 732.516 L889.186 742.637 L901.249 742.637 L901.249 747.189 L889.186 747.189 L889.186 766.541 Q889.186 770.901 890.363 772.142 Q891.573 773.384 895.233 773.384 L901.249 773.384 L901.249 778.285 L895.233 778.285 Q888.454 778.285 885.876 775.771 Q883.297 773.225 883.297 766.541 L883.297 747.189 L879.001 747.189 L879.001 742.637 L883.297 742.637 L883.297 732.516 L889.186 732.516 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M925.152 760.366 Q918.054 760.366 915.317 761.989 Q912.58 763.612 912.58 767.527 Q912.58 770.647 914.617 772.493 Q916.686 774.307 920.219 774.307 Q925.088 774.307 928.017 770.869 Q930.977 767.4 930.977 761.671 L930.977 760.366 L925.152 760.366 M936.833 757.947 L936.833 778.285 L930.977 778.285 L930.977 772.875 Q928.971 776.121 925.979 777.681 Q922.988 779.208 918.659 779.208 Q913.184 779.208 909.938 776.153 Q906.723 773.066 906.723 767.909 Q906.723 761.894 910.734 758.838 Q914.776 755.783 922.765 755.783 L930.977 755.783 L930.977 755.21 Q930.977 751.167 928.303 748.971 Q925.661 746.743 920.855 746.743 Q917.8 746.743 914.903 747.475 Q912.007 748.207 909.333 749.672 L909.333 744.261 Q912.548 743.019 915.572 742.415 Q918.595 741.778 921.46 741.778 Q929.194 741.778 933.014 745.788 Q936.833 749.799 936.833 757.947 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M948.896 728.76 L954.752 728.76 L954.752 778.285 L948.896 778.285 L948.896 728.76 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M1007.27 735.126 Q1000.27 735.126 996.13 740.346 Q992.024 745.566 992.024 754.573 Q992.024 763.549 996.13 768.769 Q1000.27 773.989 1007.27 773.989 Q1014.27 773.989 1018.35 768.769 Q1022.45 763.549 1022.45 754.573 Q1022.45 745.566 1018.35 740.346 Q1014.27 735.126 1007.27 735.126 M1007.27 729.906 Q1017.26 729.906 1023.25 736.622 Q1029.23 743.306 1029.23 754.573 Q1029.23 765.809 1023.25 772.524 Q1017.26 779.208 1007.27 779.208 Q997.244 779.208 991.228 772.524 Q985.244 765.84 985.244 754.573 Q985.244 743.306 991.228 736.622 Q997.244 729.906 1007.27 729.906 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M1044.7 772.938 L1044.7 791.844 L1038.81 791.844 L1038.81 742.637 L1044.7 742.637 L1044.7 748.048 Q1046.55 744.865 1049.35 743.338 Q1052.18 741.778 1056.09 741.778 Q1062.59 741.778 1066.63 746.934 Q1070.7 752.091 1070.7 760.493 Q1070.7 768.896 1066.63 774.052 Q1062.59 779.208 1056.09 779.208 Q1052.18 779.208 1049.35 777.681 Q1046.55 776.121 1044.7 772.938 M1064.62 760.493 Q1064.62 754.032 1061.95 750.372 Q1059.31 746.68 1054.66 746.68 Q1050.02 746.68 1047.34 750.372 Q1044.7 754.032 1044.7 760.493 Q1044.7 766.954 1047.34 770.647 Q1050.02 774.307 1054.66 774.307 Q1059.31 774.307 1061.95 770.647 Q1064.62 766.954 1064.62 760.493 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M1103.14 743.688 L1103.14 749.226 Q1100.65 747.953 1097.98 747.316 Q1095.31 746.68 1092.44 746.68 Q1088.08 746.68 1085.89 748.016 Q1083.72 749.353 1083.72 752.027 Q1083.72 754.064 1085.28 755.242 Q1086.84 756.387 1091.55 757.438 L1093.56 757.883 Q1099.8 759.22 1102.41 761.671 Q1105.05 764.09 1105.05 768.45 Q1105.05 773.416 1101.1 776.312 Q1097.19 779.208 1090.31 779.208 Q1087.45 779.208 1084.33 778.636 Q1081.24 778.094 1077.8 776.98 L1077.8 770.933 Q1081.05 772.62 1084.2 773.479 Q1087.35 774.307 1090.44 774.307 Q1094.58 774.307 1096.8 772.906 Q1099.03 771.474 1099.03 768.896 Q1099.03 766.509 1097.41 765.236 Q1095.82 763.963 1090.37 762.785 L1088.34 762.307 Q1082.89 761.162 1080.48 758.806 Q1078.06 756.419 1078.06 752.281 Q1078.06 747.253 1081.62 744.515 Q1085.19 741.778 1091.74 741.778 Q1094.99 741.778 1097.85 742.255 Q1100.72 742.733 1103.14 743.688 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><polyline clip-path=\"url(#clip872)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  225.981,544.508 1552.76,544.508 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip872)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  225.981,377.899 1552.76,377.899 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip872)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  225.981,211.29 1552.76,211.29 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip870)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  225.981,642.487 225.981,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip870)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  225.981,544.508 244.879,544.508 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip870)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  225.981,377.899 244.879,377.899 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip870)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  225.981,211.29 244.879,211.29 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip870)\" d=\"M108.462 564.3 L116.101 564.3 L116.101 537.935 L107.791 539.602 L107.791 535.342 L116.055 533.676 L120.73 533.676 L120.73 564.3 L128.369 564.3 L128.369 568.236 L108.462 568.236 L108.462 564.3 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M147.814 536.754 Q144.203 536.754 142.374 540.319 Q140.568 543.861 140.568 550.99 Q140.568 558.097 142.374 561.662 Q144.203 565.203 147.814 565.203 Q151.448 565.203 153.253 561.662 Q155.082 558.097 155.082 550.99 Q155.082 543.861 153.253 540.319 Q151.448 536.754 147.814 536.754 M147.814 533.051 Q153.624 533.051 156.679 537.657 Q159.758 542.24 159.758 550.99 Q159.758 559.717 156.679 564.324 Q153.624 568.907 147.814 568.907 Q142.004 568.907 138.925 564.324 Q135.869 559.717 135.869 550.99 Q135.869 542.24 138.925 537.657 Q142.004 533.051 147.814 533.051 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M160.303 537.628 L166.51 537.628 L166.51 516.206 L159.758 517.56 L159.758 514.099 L166.472 512.745 L170.272 512.745 L170.272 537.628 L176.478 537.628 L176.478 540.825 L160.303 540.825 L160.303 537.628 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M192.277 515.247 Q189.343 515.247 187.857 518.143 Q186.39 521.021 186.39 526.813 Q186.39 532.587 187.857 535.484 Q189.343 538.361 192.277 538.361 Q195.23 538.361 196.697 535.484 Q198.182 532.587 198.182 526.813 Q198.182 521.021 196.697 518.143 Q195.23 515.247 192.277 515.247 M192.277 512.237 Q196.997 512.237 199.48 515.98 Q201.981 519.704 201.981 526.813 Q201.981 533.904 199.48 537.647 Q196.997 541.371 192.277 541.371 Q187.556 541.371 185.055 537.647 Q182.572 533.904 182.572 526.813 Q182.572 519.704 185.055 515.98 Q187.556 512.237 192.277 512.237 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M107.051 397.692 L114.69 397.692 L114.69 371.326 L106.38 372.993 L106.38 368.733 L114.644 367.067 L119.32 367.067 L119.32 397.692 L126.959 397.692 L126.959 401.627 L107.051 401.627 L107.051 397.692 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M146.403 370.145 Q142.792 370.145 140.963 373.71 Q139.158 377.252 139.158 384.382 Q139.158 391.488 140.963 395.053 Q142.792 398.594 146.403 398.594 Q150.037 398.594 151.843 395.053 Q153.672 391.488 153.672 384.382 Q153.672 377.252 151.843 373.71 Q150.037 370.145 146.403 370.145 M146.403 366.442 Q152.213 366.442 155.269 371.048 Q158.347 375.632 158.347 384.382 Q158.347 393.108 155.269 397.715 Q152.213 402.298 146.403 402.298 Q140.593 402.298 137.514 397.715 Q134.459 393.108 134.459 384.382 Q134.459 375.632 137.514 371.048 Q140.593 366.442 146.403 366.442 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M162.918 371.019 L176.177 371.019 L176.177 374.216 L158.347 374.216 L158.347 371.019 Q160.51 368.781 164.234 365.019 Q167.977 361.239 168.936 360.148 Q170.761 358.098 171.475 356.688 Q172.209 355.258 172.209 353.885 Q172.209 351.647 170.629 350.237 Q169.068 348.826 166.548 348.826 Q164.761 348.826 162.767 349.447 Q160.792 350.067 158.536 351.327 L158.536 347.491 Q160.83 346.569 162.824 346.099 Q164.817 345.629 166.472 345.629 Q170.836 345.629 173.431 347.81 Q176.027 349.992 176.027 353.641 Q176.027 355.371 175.369 356.932 Q174.729 358.474 173.018 360.581 Q172.547 361.126 170.027 363.74 Q167.507 366.336 162.918 371.019 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M192.277 348.638 Q189.343 348.638 187.857 351.534 Q186.39 354.412 186.39 360.205 Q186.39 365.979 187.857 368.875 Q189.343 371.753 192.277 371.753 Q195.23 371.753 196.697 368.875 Q198.182 365.979 198.182 360.205 Q198.182 354.412 196.697 351.534 Q195.23 348.638 192.277 348.638 M192.277 345.629 Q196.997 345.629 199.48 349.371 Q201.981 353.095 201.981 360.205 Q201.981 367.295 199.48 371.038 Q196.997 374.762 192.277 374.762 Q187.556 374.762 185.055 371.038 Q182.572 367.295 182.572 360.205 Q182.572 353.095 185.055 349.371 Q187.556 345.629 192.277 345.629 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M107.164 231.083 L114.803 231.083 L114.803 204.717 L106.493 206.384 L106.493 202.125 L114.757 200.458 L119.433 200.458 L119.433 231.083 L127.072 231.083 L127.072 235.018 L107.164 235.018 L107.164 231.083 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M146.516 203.537 Q142.905 203.537 141.076 207.101 Q139.271 210.643 139.271 217.773 Q139.271 224.879 141.076 228.444 Q142.905 231.986 146.516 231.986 Q150.15 231.986 151.956 228.444 Q153.784 224.879 153.784 217.773 Q153.784 210.643 151.956 207.101 Q150.15 203.537 146.516 203.537 M146.516 199.833 Q152.326 199.833 155.382 204.439 Q158.46 209.023 158.46 217.773 Q158.46 226.5 155.382 231.106 Q152.326 235.689 146.516 235.689 Q140.706 235.689 137.627 231.106 Q134.572 226.5 134.572 217.773 Q134.572 209.023 137.627 204.439 Q140.706 199.833 146.516 199.833 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M171.156 192.467 Q173.883 193.05 175.406 194.894 Q176.948 196.737 176.948 199.445 Q176.948 203.602 174.09 205.877 Q171.231 208.153 165.965 208.153 Q164.197 208.153 162.316 207.796 Q160.454 207.457 158.46 206.761 L158.46 203.094 Q160.04 204.015 161.921 204.486 Q163.802 204.956 165.852 204.956 Q169.425 204.956 171.287 203.545 Q173.168 202.135 173.168 199.445 Q173.168 196.962 171.419 195.571 Q169.689 194.16 166.585 194.16 L163.313 194.16 L163.313 191.038 L166.736 191.038 Q169.538 191.038 171.024 189.928 Q172.51 188.8 172.51 186.693 Q172.51 184.53 170.967 183.383 Q169.444 182.217 166.585 182.217 Q165.024 182.217 163.237 182.556 Q161.451 182.894 159.307 183.609 L159.307 180.223 Q161.47 179.622 163.35 179.321 Q165.25 179.02 166.924 179.02 Q171.25 179.02 173.77 180.995 Q176.29 182.951 176.29 186.298 Q176.29 188.631 174.955 190.248 Q173.619 191.847 171.156 192.467 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M192.277 182.029 Q189.343 182.029 187.857 184.925 Q186.39 187.803 186.39 193.596 Q186.39 199.37 187.857 202.266 Q189.343 205.144 192.277 205.144 Q195.23 205.144 196.697 202.266 Q198.182 199.37 198.182 193.596 Q198.182 187.803 196.697 184.925 Q195.23 182.029 192.277 182.029 M192.277 179.02 Q196.997 179.02 199.48 182.763 Q201.981 186.486 201.981 193.596 Q201.981 200.686 199.48 204.429 Q196.997 208.153 192.277 208.153 Q187.556 208.153 185.055 204.429 Q182.572 200.686 182.572 193.596 Q182.572 186.486 185.055 182.763 Q187.556 179.02 192.277 179.02 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M66.8893 560.544 L64.8603 560.544 Q64.8603 557.033 64.4417 556.228 Q63.9908 555.423 61.8652 555.423 L27.5659 555.423 Q25.1183 555.423 24.5064 556.293 Q23.8945 557.13 23.8945 560.544 L21.8333 560.544 L21.1248 551.075 L61.8652 551.075 Q63.9908 551.075 64.4417 550.238 Q64.8603 549.401 64.8603 545.922 L66.8893 545.922 Q66.8893 546.728 66.8249 548.402 Q66.7605 550.077 66.7283 551.301 Q66.6961 552.525 66.6961 553.233 Q66.6961 554.006 66.8893 560.544 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M63.3467 535.999 Q59.0311 540.347 52.7831 540.347 Q46.503 540.347 41.9298 536.096 Q37.3243 531.812 37.3243 525.693 Q37.3243 519.703 41.8976 515.42 Q46.4386 511.104 52.7831 511.104 Q58.9989 511.104 63.3145 515.452 Q67.63 519.767 67.63 525.758 Q67.63 531.619 63.3467 535.999 M52.2356 534.872 Q58.6446 534.872 61.5431 533.197 Q65.9553 530.621 65.9553 525.693 Q65.9553 523.246 64.6349 521.217 Q63.3145 519.155 61.0922 518.028 Q58.1937 516.579 52.2356 516.579 Q45.8911 516.579 43.0892 518.318 Q38.8058 520.895 38.8058 525.758 Q38.8058 527.883 39.933 529.977 Q41.028 532.038 43.218 533.294 Q46.1165 534.872 52.2356 534.872 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M72.1067 510.061 Q69.9811 510.061 68.1453 508.451 Q66.3096 506.809 65.5045 503.975 Q63.6687 506.873 59.643 506.873 Q56.5512 506.873 54.168 504.844 Q51.5915 507.936 47.3726 507.936 Q43.4756 507.936 40.6093 504.844 Q37.743 501.752 37.743 497.243 Q37.743 493.282 40.1262 490.255 Q37.0345 487.099 37.0023 483.266 Q37.0023 481.559 38.0651 480.754 Q39.1279 479.917 40.2551 479.917 Q41.2534 479.917 41.7365 480.561 Q42.2196 481.173 42.2196 481.817 Q42.2196 482.622 41.7043 483.202 Q41.1568 483.749 40.3195 483.749 Q38.9346 483.749 38.5159 482.686 Q38.4515 482.88 38.4515 483.331 Q38.4515 486.551 41.028 489.289 Q43.5401 486.583 47.437 486.583 Q51.3339 486.583 54.2002 489.675 Q57.0665 492.767 57.0665 497.243 Q57.0665 500.947 55.0053 503.781 Q56.3258 504.908 58.1293 504.908 Q59.7718 504.908 61.06 503.91 Q62.3483 502.912 62.5415 501.398 Q62.6059 500.947 62.6059 496.471 Q62.6059 493.83 62.6703 492.38 Q62.7347 490.931 63.1856 488.87 Q63.6043 486.777 64.4417 485.134 Q66.8249 480.851 71.9778 480.819 Q75.7459 480.819 78.0969 485.166 Q80.4802 489.482 80.4802 495.472 Q80.4802 501.527 78.0647 505.81 Q75.6815 510.061 72.1067 510.061 M72.1067 506.615 Q74.8119 506.615 76.8731 503.427 Q78.9665 500.239 78.9665 495.408 Q78.9665 490.673 76.9053 487.485 Q74.8764 484.265 72.1067 484.265 Q70.1421 484.265 68.8861 485.392 Q67.63 486.519 67.1147 488.838 Q66.6317 491.124 66.535 492.735 Q66.4384 494.345 66.4384 497.308 L66.4384 501.205 Q66.5672 503.459 68.2097 505.037 Q69.8522 506.615 72.1067 506.615 M47.437 503.008 Q55.5528 503.008 55.5528 497.243 Q55.5528 494.345 52.912 492.574 Q51.1406 491.511 47.3726 491.511 Q39.2567 491.511 39.2567 497.243 Q39.2567 500.142 41.8976 501.946 Q43.6689 503.008 47.437 503.008 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M58.8096 473.167 L57.3668 473.167 Q57.3668 467.621 54.4135 464.758 Q54.4135 463.969 54.5939 463.834 Q54.7742 463.699 55.6084 463.699 L81.5115 463.699 Q82.8867 463.699 83.3151 463.022 Q83.7434 462.346 83.7434 459.393 L83.7434 457.927 L85.1637 457.927 Q85.0284 459.551 85.0284 465.412 Q85.0284 471.274 85.1637 472.874 L83.7434 472.874 L83.7434 471.409 Q83.7434 468.501 83.3376 467.802 Q82.9093 467.103 81.5115 467.103 L57.5922 467.103 Q58.8096 469.515 58.8096 473.167 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M70.3973 455.701 Q63.6115 455.701 59.9143 453.987 Q54.4135 451.598 54.4135 445.962 Q54.4135 444.767 54.7517 443.527 Q55.0673 442.264 56.3072 440.686 Q57.5472 439.086 59.5761 438.116 Q63.4988 436.268 70.3973 436.268 Q77.138 436.268 80.8127 437.981 Q86.1782 440.484 86.1782 446.007 Q86.1782 448.081 85.1186 450.2 Q84.059 452.297 81.5115 453.627 Q77.7016 455.701 70.3973 455.701 M69.8337 451.868 Q76.7998 451.868 79.5727 451.372 Q82.5711 450.809 83.8787 449.276 Q85.1637 447.72 85.1637 446.007 Q85.1637 444.158 83.7885 442.625 Q82.3908 441.07 79.3924 440.596 Q76.4391 440.078 69.8337 440.1 Q63.4086 440.1 60.8386 440.551 Q57.8402 441.16 56.6454 442.783 Q55.428 444.384 55.428 446.007 Q55.428 446.615 55.6084 447.269 Q55.7887 447.901 56.3072 448.825 Q56.8257 449.749 58.1108 450.471 Q59.3958 451.169 61.3346 451.508 Q63.837 451.868 69.8337 451.868 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M19.3693 425.798 L19.3693 385.598 L24.7802 385.598 L24.7802 402.467 L66.8893 402.467 L66.8893 408.929 L24.7802 408.929 L24.7802 425.798 L19.3693 425.798 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M35.3472 376.909 Q35.3472 381.62 39.0393 384.357 Q42.6996 387.094 49.0972 387.094 Q55.4947 387.094 59.1868 384.389 Q62.8471 381.652 62.8471 376.909 Q62.8471 372.23 59.155 369.493 Q55.4629 366.756 49.0972 366.756 Q42.7633 366.756 39.0712 369.493 Q35.3472 372.23 35.3472 376.909 M30.382 376.909 Q30.382 369.27 35.3472 364.91 Q40.3125 360.549 49.0972 360.549 Q57.85 360.549 62.8471 364.91 Q67.8123 369.27 67.8123 376.909 Q67.8123 384.58 62.8471 388.94 Q57.85 393.269 49.0972 393.269 Q40.3125 393.269 35.3472 388.94 Q30.382 384.58 30.382 376.909 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M21.1199 345.049 L31.2413 345.049 L31.2413 332.986 L35.7928 332.986 L35.7928 345.049 L55.1446 345.049 Q59.5051 345.049 60.7464 343.871 Q61.9877 342.662 61.9877 339.001 L61.9877 332.986 L66.8893 332.986 L66.8893 339.001 Q66.8893 345.781 64.3748 348.359 Q61.8286 350.937 55.1446 350.937 L35.7928 350.937 L35.7928 355.234 L31.2413 355.234 L31.2413 350.937 L21.1199 350.937 L21.1199 345.049 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M48.9698 309.083 Q48.9698 316.18 50.5931 318.918 Q52.2163 321.655 56.1313 321.655 Q59.2505 321.655 61.0965 319.618 Q62.9107 317.549 62.9107 314.016 Q62.9107 309.146 59.4733 306.218 Q56.0039 303.258 50.2748 303.258 L48.9698 303.258 L48.9698 309.083 M46.5509 297.401 L66.8893 297.401 L66.8893 303.258 L61.4785 303.258 Q64.725 305.263 66.2846 308.255 Q67.8123 311.247 67.8123 315.576 Q67.8123 321.05 64.7568 324.297 Q61.6694 327.511 56.5132 327.511 Q50.4976 327.511 47.4421 323.501 Q44.3865 319.459 44.3865 311.47 L44.3865 303.258 L43.8136 303.258 Q39.7714 303.258 37.5752 305.931 Q35.3472 308.573 35.3472 313.379 Q35.3472 316.435 36.0793 319.331 Q36.8113 322.228 38.2755 324.901 L32.8646 324.901 Q31.6233 321.687 31.0185 318.663 Q30.382 315.639 30.382 312.775 Q30.382 305.04 34.3924 301.221 Q38.4028 297.401 46.5509 297.401 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M17.3641 285.338 L17.3641 279.482 L66.8893 279.482 L66.8893 285.338 L17.3641 285.338 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M23.7298 226.965 Q23.7298 233.967 28.9497 238.105 Q34.1696 242.211 43.177 242.211 Q52.1527 242.211 57.3726 238.105 Q62.5925 233.967 62.5925 226.965 Q62.5925 219.963 57.3726 215.889 Q52.1527 211.783 43.177 211.783 Q34.1696 211.783 28.9497 215.889 Q23.7298 219.963 23.7298 226.965 M18.5099 226.965 Q18.5099 216.971 25.2258 210.987 Q31.9097 205.003 43.177 205.003 Q54.4125 205.003 61.1283 210.987 Q67.8123 216.971 67.8123 226.965 Q67.8123 236.991 61.1283 243.006 Q54.4443 248.99 43.177 248.99 Q31.9097 248.99 25.2258 243.006 Q18.5099 236.991 18.5099 226.965 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M61.5421 189.535 L80.4483 189.535 L80.4483 195.423 L31.2413 195.423 L31.2413 189.535 L36.6522 189.535 Q33.4693 187.688 31.9416 184.888 Q30.382 182.055 30.382 178.14 Q30.382 171.647 35.5382 167.605 Q40.6944 163.531 49.0972 163.531 Q57.4999 163.531 62.6561 167.605 Q67.8123 171.647 67.8123 178.14 Q67.8123 182.055 66.2846 184.888 Q64.725 187.688 61.5421 189.535 M49.0972 169.61 Q42.636 169.61 38.9757 172.283 Q35.2836 174.925 35.2836 179.572 Q35.2836 184.219 38.9757 186.893 Q42.636 189.535 49.0972 189.535 Q55.5583 189.535 59.2505 186.893 Q62.9107 184.219 62.9107 179.572 Q62.9107 174.925 59.2505 172.283 Q55.5583 169.61 49.0972 169.61 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M32.2917 131.097 L37.8299 131.097 Q36.5567 133.58 35.9201 136.254 Q35.2836 138.927 35.2836 141.792 Q35.2836 146.152 36.6204 148.348 Q37.9572 150.513 40.6308 150.513 Q42.6678 150.513 43.8454 148.953 Q44.9913 147.394 46.0416 142.683 L46.4872 140.678 Q47.824 134.439 50.2748 131.829 Q52.6938 129.188 57.0543 129.188 Q62.0195 129.188 64.9159 133.134 Q67.8123 137.049 67.8123 143.924 Q67.8123 146.789 67.2394 149.908 Q66.6983 152.995 65.5843 156.433 L59.5369 156.433 Q61.2238 153.186 62.0832 150.035 Q62.9107 146.884 62.9107 143.797 Q62.9107 139.659 61.5103 137.431 Q60.078 135.203 57.4999 135.203 Q55.1127 135.203 53.8396 136.826 Q52.5665 138.418 51.3888 143.861 L50.9114 145.898 Q49.7656 151.34 47.4102 153.759 Q45.0231 156.178 40.8854 156.178 Q35.8565 156.178 33.1192 152.613 Q30.382 149.049 30.382 142.492 Q30.382 139.245 30.8594 136.381 Q31.3368 133.516 32.2917 131.097 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><polyline clip-path=\"url(#clip872)\" style=\"stroke:#009af9; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  317.875,615.547 284.191,621.618 274.632,623.34 265.504,624.986 329.785,613.401 332.023,612.997 263.532,625.341 325.398,614.191 346.351,610.415 308.104,617.308 \n",
       "  531.913,576.973 481.352,586.085 456.39,590.584 433.412,594.725 564.123,571.168 562.55,571.451 441.219,593.318 520.034,579.114 591.813,566.177 519.225,579.259 \n",
       "  744.448,538.669 661.169,553.678 642.384,557.063 590.571,566.401 797.756,529.062 777.684,532.68 623.588,560.451 742.969,538.936 829.307,523.376 721.779,542.755 \n",
       "  918.399,507.319 825.897,523.99 794.192,529.704 680.167,550.254 1078.42,478.48 989.727,494.465 801.214,528.439 972.148,497.633 1087.04,476.927 928.425,505.513 \n",
       "  671.255,551.86 670.277,552.037 644.975,556.596 651.926,555.344 759.285,535.995 653.107,555.131 670.254,552.041 730.038,541.266 670.457,552.004 680.814,550.138 \n",
       "  1055.14,482.676 1048.48,483.876 1021.78,488.688 1035.87,486.149 1186.28,459.041 1032.27,486.798 1077.22,478.697 1140.48,467.296 1068.06,480.347 1069.82,480.029 \n",
       "  1244.62,448.528 1242.32,448.942 1229.52,451.249 1228.79,451.381 1276.83,442.723 1222.22,452.564 1247.04,448.091 1259.88,445.777 1238.04,449.713 1248.73,447.787 \n",
       "  1259.46,445.853 1255.64,446.542 1241.74,449.046 1240.01,449.358 1289.84,440.378 1241.74,449.046 1267.8,444.349 1281.26,441.924 1254.25,446.792 1259.8,445.792 \n",
       "  1072.2,479.601 1034.97,486.311 1122.66,470.507 1144.18,466.63 1143.24,466.799 1059.02,481.976 1130.86,469.029 1116.66,471.589 1137.38,467.855 1175.08,461.06 \n",
       "  1398.7,420.759 1383.58,423.484 1402.53,420.069 1410.84,418.57 1437.33,413.797 1387.49,422.779 1433.37,414.51 1411.19,418.507 1443.93,412.608 1451.67,411.212 \n",
       "  1440.9,413.153 1411.2,418.506 1423.05,416.37 1465.99,408.631 1484,405.386 1432.03,414.752 1473.27,407.319 1441.56,413.034 1476.54,406.731 1498.42,402.787 \n",
       "  1464.6,408.882 1430.73,414.986 1464.49,408.903 1477.68,406.526 1489.82,404.337 1477.69,406.523 1493.65,403.647 1480.83,405.956 1495.5,403.314 1515.21,399.762 \n",
       "  \n",
       "  \"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"317.875\" cy=\"614.028\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"284.191\" cy=\"619.419\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"274.632\" cy=\"619.329\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"265.504\" cy=\"625.641\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"329.785\" cy=\"609.479\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"332.023\" cy=\"600.317\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"263.532\" cy=\"624.783\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"325.398\" cy=\"613.223\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"346.351\" cy=\"603.991\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"308.104\" cy=\"607.661\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"531.913\" cy=\"557.161\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"481.352\" cy=\"583.201\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"456.39\" cy=\"583.37\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"433.412\" cy=\"577.01\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"564.123\" cy=\"556.679\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"562.55\" cy=\"545.988\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"441.219\" cy=\"581.987\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"520.034\" cy=\"566.42\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"591.813\" cy=\"544.155\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"519.225\" cy=\"548.4\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"744.448\" cy=\"521.82\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"661.169\" cy=\"544.818\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"642.384\" cy=\"536.511\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"590.571\" cy=\"550.206\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"797.756\" cy=\"484.734\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"777.684\" cy=\"511.362\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"623.588\" cy=\"539.244\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"742.969\" cy=\"510.302\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"829.307\" cy=\"392.125\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"721.779\" cy=\"521.334\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"918.399\" cy=\"465.838\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"825.897\" cy=\"486.362\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"794.192\" cy=\"444.778\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"680.167\" cy=\"500.271\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1078.42\" cy=\"467.726\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"989.727\" cy=\"456.752\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"801.214\" cy=\"493.389\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"972.148\" cy=\"450.321\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1087.04\" cy=\"364.995\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"928.425\" cy=\"477.651\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"671.255\" cy=\"549.102\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"670.277\" cy=\"538.544\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"644.975\" cy=\"545.77\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"651.926\" cy=\"546.042\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"759.285\" cy=\"521.979\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"653.107\" cy=\"548.626\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"670.254\" cy=\"533.706\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"730.038\" cy=\"537.268\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"670.457\" cy=\"535.739\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"680.814\" cy=\"528.001\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1055.14\" cy=\"418.514\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1048.48\" cy=\"337.05\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1021.78\" cy=\"429.344\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1035.87\" cy=\"458.616\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1186.28\" cy=\"415.063\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1032.27\" cy=\"454.869\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1077.22\" cy=\"399.306\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1140.48\" cy=\"429.398\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1068.06\" cy=\"279.352\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1069.82\" cy=\"429.606\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1244.62\" cy=\"416.669\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1242.32\" cy=\"444.823\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1229.52\" cy=\"438.33\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1228.79\" cy=\"404.224\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1276.83\" cy=\"408.735\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1222.22\" cy=\"425.551\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1247.04\" cy=\"439.455\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1259.88\" cy=\"273.926\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1238.04\" cy=\"424.391\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1248.73\" cy=\"184.059\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1259.46\" cy=\"381.693\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1255.64\" cy=\"369.974\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1241.74\" cy=\"431.077\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1240.01\" cy=\"397.733\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1289.84\" cy=\"270.694\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1241.74\" cy=\"381.027\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1267.8\" cy=\"432.655\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1281.26\" cy=\"433.118\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1254.25\" cy=\"426.563\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1259.8\" cy=\"422.759\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1072.2\" cy=\"329.093\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1034.97\" cy=\"455.272\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1122.66\" cy=\"460.256\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1144.18\" cy=\"473.258\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1143.24\" cy=\"476.367\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1059.02\" cy=\"474.883\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1130.86\" cy=\"450.209\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1116.66\" cy=\"472.565\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1137.38\" cy=\"479.195\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1175.08\" cy=\"452.675\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1398.7\" cy=\"387.427\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1383.58\" cy=\"412.38\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1402.53\" cy=\"352.01\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1410.84\" cy=\"390.109\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1437.33\" cy=\"379.424\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1387.49\" cy=\"353.075\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1433.37\" cy=\"389.123\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1411.19\" cy=\"244.67\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1443.93\" cy=\"404.856\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1451.67\" cy=\"291.565\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1440.9\" cy=\"396.758\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1411.2\" cy=\"369.689\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1423.05\" cy=\"400.21\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1465.99\" cy=\"296.467\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1484\" cy=\"330.581\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1432.03\" cy=\"408.003\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1473.27\" cy=\"289.763\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1441.56\" cy=\"294.771\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1476.54\" cy=\"377.95\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1498.42\" cy=\"400.906\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1464.6\" cy=\"344.941\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1430.73\" cy=\"219.096\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1464.49\" cy=\"228.778\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1477.68\" cy=\"353.509\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1489.82\" cy=\"392.718\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1477.69\" cy=\"364.3\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1493.65\" cy=\"360.164\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1480.83\" cy=\"64.0906\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1495.5\" cy=\"346.274\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip872)\" cx=\"1515.21\" cy=\"353.762\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<path clip-path=\"url(#clip870)\" d=\"\n",
       "M270.207 170.766 L998.573 170.766 L998.573 67.0855 L270.207 67.0855  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip870)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  270.207,170.766 998.573,170.766 998.573,67.0855 270.207,67.0855 270.207,170.766 \n",
       "  \"/>\n",
       "<circle clip-path=\"url(#clip870)\" cx=\"329.175\" cy=\"118.926\" r=\"23.04\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"2.56\"/>\n",
       "<path clip-path=\"url(#clip870)\" d=\"M416.013 104.308 L416.013 109.238 Q413.652 107.039 410.967 105.951 Q408.305 104.863 405.295 104.863 Q399.37 104.863 396.221 108.497 Q393.073 112.108 393.073 118.96 Q393.073 125.789 396.221 129.423 Q399.37 133.034 405.295 133.034 Q408.305 133.034 410.967 131.946 Q413.652 130.858 416.013 128.659 L416.013 133.544 Q413.559 135.21 410.805 136.044 Q408.073 136.877 405.018 136.877 Q397.171 136.877 392.657 132.085 Q388.143 127.27 388.143 118.96 Q388.143 110.627 392.657 105.835 Q397.171 101.021 405.018 101.021 Q408.12 101.021 410.851 101.854 Q413.606 102.664 416.013 104.308 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M433.096 113.266 Q429.67 113.266 427.68 115.951 Q425.689 118.613 425.689 123.266 Q425.689 127.919 427.656 130.604 Q429.647 133.266 433.096 133.266 Q436.499 133.266 438.49 130.581 Q440.48 127.895 440.48 123.266 Q440.48 118.659 438.49 115.974 Q436.499 113.266 433.096 113.266 M433.096 109.655 Q438.652 109.655 441.823 113.266 Q444.994 116.877 444.994 123.266 Q444.994 129.632 441.823 133.266 Q438.652 136.877 433.096 136.877 Q427.518 136.877 424.346 133.266 Q421.198 129.632 421.198 123.266 Q421.198 116.877 424.346 113.266 Q427.518 109.655 433.096 109.655 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M456.267 102.919 L456.267 110.28 L465.041 110.28 L465.041 113.59 L456.267 113.59 L456.267 127.664 Q456.267 130.835 457.124 131.738 Q458.004 132.641 460.666 132.641 L465.041 132.641 L465.041 136.206 L460.666 136.206 Q455.735 136.206 453.86 134.377 Q451.985 132.525 451.985 127.664 L451.985 113.59 L448.86 113.59 L448.86 110.28 L451.985 110.28 L451.985 102.919 L456.267 102.919 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M492.818 122.178 L492.818 124.261 L473.235 124.261 Q473.513 128.659 475.874 130.974 Q478.258 133.266 482.494 133.266 Q484.948 133.266 487.24 132.664 Q489.554 132.062 491.823 130.858 L491.823 134.886 Q489.531 135.858 487.124 136.368 Q484.716 136.877 482.24 136.877 Q476.036 136.877 472.402 133.266 Q468.791 129.655 468.791 123.497 Q468.791 117.132 472.216 113.405 Q475.665 109.655 481.499 109.655 Q486.73 109.655 489.763 113.034 Q492.818 116.391 492.818 122.178 M488.559 120.928 Q488.513 117.432 486.591 115.349 Q484.693 113.266 481.545 113.266 Q477.98 113.266 475.828 115.28 Q473.698 117.294 473.374 120.951 L488.559 120.928 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M521.36 120.557 L521.36 136.206 L517.1 136.206 L517.1 120.696 Q517.1 117.016 515.665 115.187 Q514.23 113.358 511.36 113.358 Q507.911 113.358 505.92 115.558 Q503.929 117.757 503.929 121.553 L503.929 136.206 L499.647 136.206 L499.647 110.28 L503.929 110.28 L503.929 114.308 Q505.457 111.97 507.517 110.812 Q509.6 109.655 512.309 109.655 Q516.776 109.655 519.068 112.433 Q521.36 115.187 521.36 120.557 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M546.915 122.942 Q546.915 118.312 544.994 115.766 Q543.096 113.22 539.647 113.22 Q536.221 113.22 534.299 115.766 Q532.401 118.312 532.401 122.942 Q532.401 127.548 534.299 130.094 Q536.221 132.641 539.647 132.641 Q543.096 132.641 544.994 130.094 Q546.915 127.548 546.915 122.942 M551.174 132.988 Q551.174 139.608 548.235 142.826 Q545.295 146.067 539.23 146.067 Q536.985 146.067 534.994 145.719 Q533.003 145.395 531.128 144.701 L531.128 140.557 Q533.003 141.576 534.832 142.062 Q536.661 142.548 538.559 142.548 Q542.748 142.548 544.832 140.349 Q546.915 138.173 546.915 133.752 L546.915 131.645 Q545.596 133.937 543.535 135.071 Q541.475 136.206 538.605 136.206 Q533.836 136.206 530.92 132.571 Q528.003 128.937 528.003 122.942 Q528.003 116.923 530.92 113.289 Q533.836 109.655 538.605 109.655 Q541.475 109.655 543.535 110.789 Q545.596 111.923 546.915 114.215 L546.915 110.28 L551.174 110.28 L551.174 132.988 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M574.971 114.261 Q574.253 113.845 573.396 113.659 Q572.563 113.451 571.545 113.451 Q567.934 113.451 565.989 115.812 Q564.068 118.15 564.068 122.548 L564.068 136.206 L559.785 136.206 L559.785 110.28 L564.068 110.28 L564.068 114.308 Q565.41 111.946 567.563 110.812 Q569.716 109.655 572.795 109.655 Q573.234 109.655 573.767 109.724 Q574.299 109.77 574.947 109.886 L574.971 114.261 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M591.22 123.173 Q586.058 123.173 584.068 124.354 Q582.077 125.534 582.077 128.382 Q582.077 130.65 583.558 131.993 Q585.063 133.312 587.632 133.312 Q591.174 133.312 593.304 130.812 Q595.457 128.289 595.457 124.122 L595.457 123.173 L591.22 123.173 M599.716 121.414 L599.716 136.206 L595.457 136.206 L595.457 132.27 Q593.998 134.631 591.822 135.766 Q589.646 136.877 586.498 136.877 Q582.517 136.877 580.156 134.655 Q577.818 132.409 577.818 128.659 Q577.818 124.284 580.734 122.062 Q583.674 119.84 589.484 119.84 L595.457 119.84 L595.457 119.423 Q595.457 116.483 593.512 114.886 Q591.591 113.266 588.095 113.266 Q585.873 113.266 583.767 113.798 Q581.66 114.331 579.716 115.395 L579.716 111.46 Q582.054 110.558 584.253 110.118 Q586.452 109.655 588.535 109.655 Q594.16 109.655 596.938 112.571 Q599.716 115.488 599.716 121.414 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M633.79 100.234 Q630.688 105.558 629.183 110.766 Q627.679 115.974 627.679 121.321 Q627.679 126.669 629.183 131.923 Q630.711 137.155 633.79 142.456 L630.086 142.456 Q626.614 137.016 624.878 131.761 Q623.165 126.507 623.165 121.321 Q623.165 116.159 624.878 110.928 Q626.591 105.696 630.086 100.234 L633.79 100.234 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M642.239 101.646 L649.206 101.646 L658.026 125.164 L666.891 101.646 L673.859 101.646 L673.859 136.206 L669.299 136.206 L669.299 105.858 L660.387 129.562 L655.688 129.562 L646.776 105.858 L646.776 136.206 L642.239 136.206 L642.239 101.646 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M682.956 110.28 L687.215 110.28 L687.215 136.206 L682.956 136.206 L682.956 110.28 M682.956 100.187 L687.215 100.187 L687.215 105.581 L682.956 105.581 L682.956 100.187 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M717.678 120.557 L717.678 136.206 L713.419 136.206 L713.419 120.696 Q713.419 117.016 711.984 115.187 Q710.548 113.358 707.678 113.358 Q704.229 113.358 702.238 115.558 Q700.248 117.757 700.248 121.553 L700.248 136.206 L695.965 136.206 L695.965 110.28 L700.248 110.28 L700.248 114.308 Q701.775 111.97 703.836 110.812 Q705.919 109.655 708.627 109.655 Q713.095 109.655 715.386 112.433 Q717.678 115.187 717.678 120.557 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M736.636 101.646 L765.872 101.646 L765.872 105.581 L753.604 105.581 L753.604 136.206 L748.905 136.206 L748.905 105.581 L736.636 105.581 L736.636 101.646 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M772.192 113.266 Q768.766 113.266 766.775 115.951 Q764.784 118.613 764.784 123.266 Q764.784 127.919 766.752 130.604 Q768.743 133.266 772.192 133.266 Q775.594 133.266 777.585 130.581 Q779.576 127.895 779.576 123.266 Q779.576 118.659 777.585 115.974 Q775.594 113.266 772.192 113.266 M772.192 109.655 Q777.747 109.655 780.918 113.266 Q784.09 116.877 784.09 123.266 Q784.09 129.632 780.918 133.266 Q777.747 136.877 772.192 136.877 Q766.613 136.877 763.442 133.266 Q760.294 129.632 760.294 123.266 Q760.294 116.877 763.442 113.266 Q766.613 109.655 772.192 109.655 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M795.363 102.919 L795.363 110.28 L804.136 110.28 L804.136 113.59 L795.363 113.59 L795.363 127.664 Q795.363 130.835 796.219 131.738 Q797.099 132.641 799.761 132.641 L804.136 132.641 L804.136 136.206 L799.761 136.206 Q794.83 136.206 792.955 134.377 Q791.08 132.525 791.08 127.664 L791.08 113.59 L787.955 113.59 L787.955 110.28 L791.08 110.28 L791.08 102.919 L795.363 102.919 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M821.52 123.173 Q816.358 123.173 814.367 124.354 Q812.377 125.534 812.377 128.382 Q812.377 130.65 813.858 131.993 Q815.363 133.312 817.932 133.312 Q821.474 133.312 823.603 130.812 Q825.756 128.289 825.756 124.122 L825.756 123.173 L821.52 123.173 M830.015 121.414 L830.015 136.206 L825.756 136.206 L825.756 132.27 Q824.298 134.631 822.122 135.766 Q819.946 136.877 816.798 136.877 Q812.816 136.877 810.455 134.655 Q808.117 132.409 808.117 128.659 Q808.117 124.284 811.034 122.062 Q813.974 119.84 819.784 119.84 L825.756 119.84 L825.756 119.423 Q825.756 116.483 823.812 114.886 Q821.89 113.266 818.395 113.266 Q816.173 113.266 814.066 113.798 Q811.96 114.331 810.016 115.395 L810.016 111.46 Q812.354 110.558 814.553 110.118 Q816.752 109.655 818.835 109.655 Q824.46 109.655 827.238 112.571 Q830.015 115.488 830.015 121.414 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M838.789 100.187 L843.048 100.187 L843.048 136.206 L838.789 136.206 L838.789 100.187 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M881.242 104.817 Q876.149 104.817 873.14 108.613 Q870.154 112.409 870.154 118.96 Q870.154 125.488 873.14 129.284 Q876.149 133.081 881.242 133.081 Q886.335 133.081 889.298 129.284 Q892.284 125.488 892.284 118.96 Q892.284 112.409 889.298 108.613 Q886.335 104.817 881.242 104.817 M881.242 101.021 Q888.511 101.021 892.862 105.905 Q897.214 110.766 897.214 118.96 Q897.214 127.132 892.862 132.016 Q888.511 136.877 881.242 136.877 Q873.95 136.877 869.575 132.016 Q865.224 127.155 865.224 118.96 Q865.224 110.766 869.575 105.905 Q873.95 101.021 881.242 101.021 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M908.464 132.317 L908.464 146.067 L904.182 146.067 L904.182 110.28 L908.464 110.28 L908.464 114.215 Q909.807 111.9 911.844 110.789 Q913.904 109.655 916.751 109.655 Q921.473 109.655 924.413 113.405 Q927.376 117.155 927.376 123.266 Q927.376 129.377 924.413 133.127 Q921.473 136.877 916.751 136.877 Q913.904 136.877 911.844 135.766 Q909.807 134.631 908.464 132.317 M922.955 123.266 Q922.955 118.567 921.01 115.905 Q919.089 113.22 915.709 113.22 Q912.33 113.22 910.385 115.905 Q908.464 118.567 908.464 123.266 Q908.464 127.965 910.385 130.65 Q912.33 133.312 915.709 133.312 Q919.089 133.312 921.01 130.65 Q922.955 127.965 922.955 123.266 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M950.964 111.044 L950.964 115.071 Q949.158 114.145 947.214 113.683 Q945.269 113.22 943.186 113.22 Q940.015 113.22 938.418 114.192 Q936.844 115.164 936.844 117.108 Q936.844 118.59 937.978 119.446 Q939.112 120.28 942.538 121.044 L943.996 121.368 Q948.533 122.34 950.431 124.122 Q952.353 125.882 952.353 129.053 Q952.353 132.664 949.482 134.77 Q946.635 136.877 941.635 136.877 Q939.552 136.877 937.283 136.46 Q935.038 136.067 932.538 135.256 L932.538 130.858 Q934.899 132.085 937.191 132.71 Q939.482 133.312 941.728 133.312 Q944.737 133.312 946.357 132.294 Q947.978 131.252 947.978 129.377 Q947.978 127.641 946.797 126.715 Q945.64 125.789 941.682 124.932 L940.2 124.585 Q936.242 123.752 934.482 122.039 Q932.723 120.303 932.723 117.294 Q932.723 113.636 935.316 111.645 Q937.908 109.655 942.677 109.655 Q945.038 109.655 947.121 110.002 Q949.205 110.349 950.964 111.044 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip870)\" d=\"M958.464 100.234 L962.168 100.234 Q965.64 105.696 967.353 110.928 Q969.089 116.159 969.089 121.321 Q969.089 126.507 967.353 131.761 Q965.64 137.016 962.168 142.456 L958.464 142.456 Q961.543 137.155 963.047 131.923 Q964.575 126.669 964.575 121.321 Q964.575 115.974 963.047 110.766 Q961.543 105.558 958.464 100.234 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /></svg>\n"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "begin\n",
    "    plt = plot(; size=(400, 200))\n",
    "    @df data plot!(plt, :OrderFLOPS, :OrderFLOPS; label=\"\")\n",
    "    @df data scatter!(plt, :OrderFLOPS, :CotengraFLOPS; \n",
    "        legend=:topleft, \n",
    "        label=\"Cotengra (Min Total Ops)\", \n",
    "        ylabel=L\"\\log_{10}\" * \"Total Ops\", \n",
    "        xlabel=L\"\\log_{10}\" * \"Total Ops\",\n",
    "        xaxis=:log,\n",
    "        yaxis=:log\n",
    "    )\n",
    "    savefig(plt, \"cotengraflops.pdf\")\n",
    "    plt\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "3047933d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "5-element Vector{String}:\n",
       " \"Name\"\n",
       " \"Qubits\"\n",
       " \"log(Cost)\"\n",
       " \"Cost\"\n",
       " \"Cotengra\""
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "data2 = DataFrame(CSV.File(\"./tw_variance - Sheet10.csv\"));\n",
    "names(data2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "44e9a9df",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"400\" height=\"200\" viewBox=\"0 0 1600 800\">\n",
       "<defs>\n",
       "  <clipPath id=\"clip220\">\n",
       "    <rect x=\"0\" y=\"0\" width=\"1600\" height=\"800\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip220)\" d=\"\n",
       "M0 800 L1600 800 L1600 0 L0 0  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip221\">\n",
       "    <rect x=\"320\" y=\"0\" width=\"1121\" height=\"800\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<defs>\n",
       "  <clipPath id=\"clip222\">\n",
       "    <rect x=\"225\" y=\"47\" width=\"1328\" height=\"596\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip220)\" d=\"\n",
       "M225.981 642.487 L1552.76 642.487 L1552.76 47.2441 L225.981 47.2441  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip222)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  249.001,642.487 249.001,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip222)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  926.665,642.487 926.665,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip220)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  225.981,642.487 1552.76,642.487 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip220)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  249.001,642.487 249.001,623.59 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip220)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  926.665,642.487 926.665,623.59 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip220)\" d=\"M214.605 710.212 L222.244 710.212 L222.244 683.847 L213.933 685.513 L213.933 681.254 L222.197 679.587 L226.873 679.587 L226.873 710.212 L234.512 710.212 L234.512 714.147 L214.605 714.147 L214.605 710.212 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip220)\" d=\"M253.956 682.666 Q250.345 682.666 248.517 686.231 Q246.711 689.773 246.711 696.902 Q246.711 704.009 248.517 707.573 Q250.345 711.115 253.956 711.115 Q257.591 711.115 259.396 707.573 Q261.225 704.009 261.225 696.902 Q261.225 689.773 259.396 686.231 Q257.591 682.666 253.956 682.666 M253.956 678.962 Q259.767 678.962 262.822 683.569 Q265.901 688.152 265.901 696.902 Q265.901 705.629 262.822 710.235 Q259.767 714.819 253.956 714.819 Q248.146 714.819 245.068 710.235 Q242.012 705.629 242.012 696.902 Q242.012 688.152 245.068 683.569 Q248.146 678.962 253.956 678.962 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip220)\" d=\"M267.086 658.657 L282 658.657 L282 661.854 L270.565 661.854 L270.565 668.738 Q271.393 668.456 272.22 668.324 Q273.048 668.174 273.875 668.174 Q278.577 668.174 281.323 670.75 Q284.069 673.327 284.069 677.728 Q284.069 682.261 281.248 684.781 Q278.427 687.282 273.292 687.282 Q271.524 687.282 269.681 686.982 Q267.857 686.681 265.901 686.079 L265.901 682.261 Q267.593 683.182 269.399 683.634 Q271.205 684.085 273.217 684.085 Q276.471 684.085 278.37 682.374 Q280.27 680.662 280.27 677.728 Q280.27 674.794 278.37 673.083 Q276.471 671.371 273.217 671.371 Q271.694 671.371 270.17 671.71 Q268.665 672.048 267.086 672.763 L267.086 658.657 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip220)\" d=\"M880.241 710.212 L887.88 710.212 L887.88 683.847 L879.57 685.513 L879.57 681.254 L887.834 679.587 L892.509 679.587 L892.509 710.212 L900.148 710.212 L900.148 714.147 L880.241 714.147 L880.241 710.212 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip220)\" d=\"M919.593 682.666 Q915.982 682.666 914.153 686.231 Q912.347 689.773 912.347 696.902 Q912.347 704.009 914.153 707.573 Q915.982 711.115 919.593 711.115 Q923.227 711.115 925.032 707.573 Q926.861 704.009 926.861 696.902 Q926.861 689.773 925.032 686.231 Q923.227 682.666 919.593 682.666 M919.593 678.962 Q925.403 678.962 928.458 683.569 Q931.537 688.152 931.537 696.902 Q931.537 705.629 928.458 710.235 Q925.403 714.819 919.593 714.819 Q913.783 714.819 910.704 710.235 Q907.648 705.629 907.648 696.902 Q907.648 688.152 910.704 683.569 Q913.783 678.962 919.593 678.962 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip220)\" d=\"M932.082 683.54 L938.289 683.54 L938.289 662.118 L931.537 663.472 L931.537 660.011 L938.251 658.657 L942.051 658.657 L942.051 683.54 L948.257 683.54 L948.257 686.737 L932.082 686.737 L932.082 683.54 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip220)\" d=\"M964.056 661.158 Q961.122 661.158 959.636 664.055 Q958.169 666.932 958.169 672.725 Q958.169 678.499 959.636 681.396 Q961.122 684.273 964.056 684.273 Q967.008 684.273 968.476 681.396 Q969.961 678.499 969.961 672.725 Q969.961 666.932 968.476 664.055 Q967.008 661.158 964.056 661.158 M964.056 658.149 Q968.776 658.149 971.259 661.892 Q973.76 665.616 973.76 672.725 Q973.76 679.816 971.259 683.559 Q968.776 687.282 964.056 687.282 Q959.335 687.282 956.833 683.559 Q954.351 679.816 954.351 672.725 Q954.351 665.616 956.833 661.892 Q959.335 658.149 964.056 658.149 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip220)\" d=\"M673.691 778.285 L673.691 776.256 Q677.201 776.256 678.006 775.838 Q678.811 775.387 678.811 773.261 L678.811 738.962 Q678.811 736.514 677.942 735.902 Q677.104 735.291 673.691 735.291 L673.691 733.229 L683.159 732.521 L683.159 773.261 Q683.159 775.387 683.996 775.838 Q684.834 776.256 688.312 776.256 L688.312 778.285 Q687.507 778.285 685.832 778.221 Q684.157 778.157 682.934 778.124 Q681.71 778.092 681.001 778.092 Q680.228 778.092 673.691 778.285 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip220)\" d=\"M698.235 774.743 Q693.888 770.427 693.888 764.179 Q693.888 757.899 698.139 753.326 Q702.422 748.72 708.541 748.72 Q714.532 748.72 718.815 753.294 Q723.131 757.835 723.131 764.179 Q723.131 770.395 718.783 774.711 Q714.467 779.026 708.477 779.026 Q702.615 779.026 698.235 774.743 M699.363 763.632 Q699.363 770.041 701.037 772.939 Q703.614 777.351 708.541 777.351 Q710.989 777.351 713.018 776.031 Q715.079 774.711 716.206 772.488 Q717.656 769.59 717.656 763.632 Q717.656 757.287 715.916 754.485 Q713.34 750.202 708.477 750.202 Q706.351 750.202 704.258 751.329 Q702.197 752.424 700.941 754.614 Q699.363 757.513 699.363 763.632 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip220)\" d=\"M724.173 783.503 Q724.173 781.377 725.783 779.541 Q727.426 777.706 730.26 776.901 Q727.361 775.065 727.361 771.039 Q727.361 767.947 729.39 765.564 Q726.299 762.988 726.299 758.769 Q726.299 754.872 729.39 752.005 Q732.482 749.139 736.991 749.139 Q740.952 749.139 743.98 751.522 Q747.136 748.431 750.968 748.398 Q752.675 748.398 753.48 749.461 Q754.318 750.524 754.318 751.651 Q754.318 752.65 753.674 753.133 Q753.062 753.616 752.418 753.616 Q751.612 753.616 751.033 753.1 Q750.485 752.553 750.485 751.716 Q750.485 750.331 751.548 749.912 Q751.355 749.848 750.904 749.848 Q747.683 749.848 744.946 752.424 Q747.651 754.936 747.651 758.833 Q747.651 762.73 744.559 765.596 Q741.468 768.463 736.991 768.463 Q733.287 768.463 730.453 766.401 Q729.326 767.722 729.326 769.525 Q729.326 771.168 730.324 772.456 Q731.323 773.744 732.836 773.938 Q733.287 774.002 737.764 774.002 Q740.405 774.002 741.854 774.066 Q743.303 774.131 745.365 774.582 Q747.458 775 749.1 775.838 Q753.384 778.221 753.416 783.374 Q753.416 787.142 749.068 789.493 Q744.753 791.876 738.762 791.876 Q732.708 791.876 728.424 789.461 Q724.173 787.078 724.173 783.503 M727.619 783.503 Q727.619 786.208 730.807 788.269 Q733.996 790.363 738.827 790.363 Q743.561 790.363 746.749 788.301 Q749.97 786.272 749.97 783.503 Q749.97 781.538 748.843 780.282 Q747.716 779.026 745.397 778.511 Q743.11 778.028 741.5 777.931 Q739.89 777.835 736.927 777.835 L733.03 777.835 Q730.775 777.963 729.197 779.606 Q727.619 781.248 727.619 783.503 M731.226 758.833 Q731.226 766.949 736.991 766.949 Q739.89 766.949 741.661 764.308 Q742.724 762.537 742.724 758.769 Q742.724 750.653 736.991 750.653 Q734.092 750.653 732.289 753.294 Q731.226 755.065 731.226 758.833 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip220)\" d=\"M761.067 770.206 L761.067 768.763 Q766.613 768.763 769.476 765.81 Q770.265 765.81 770.4 765.99 Q770.536 766.17 770.536 767.004 L770.536 792.908 Q770.536 794.283 771.212 794.711 Q771.888 795.139 774.842 795.139 L776.307 795.139 L776.307 796.56 Q774.684 796.424 768.822 796.424 Q762.961 796.424 761.36 796.56 L761.36 795.139 L762.826 795.139 Q765.734 795.139 766.433 794.734 Q767.132 794.305 767.132 792.908 L767.132 768.988 Q764.719 770.206 761.067 770.206 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip220)\" d=\"M778.534 781.793 Q778.534 775.008 780.247 771.31 Q782.637 765.81 788.273 765.81 Q789.468 765.81 790.708 766.148 Q791.97 766.463 793.548 767.703 Q795.149 768.943 796.118 770.972 Q797.967 774.895 797.967 781.793 Q797.967 788.534 796.253 792.209 Q793.751 797.574 788.228 797.574 Q786.154 797.574 784.034 796.515 Q781.938 795.455 780.608 792.908 Q778.534 789.098 778.534 781.793 M782.366 781.23 Q782.366 788.196 782.862 790.969 Q783.426 793.967 784.959 795.275 Q786.514 796.56 788.228 796.56 Q790.076 796.56 791.609 795.185 Q793.165 793.787 793.638 790.788 Q794.157 787.835 794.134 781.23 Q794.134 774.805 793.683 772.235 Q793.075 769.236 791.451 768.041 Q789.851 766.824 788.228 766.824 Q787.619 766.824 786.965 767.004 Q786.334 767.185 785.41 767.703 Q784.485 768.222 783.764 769.507 Q783.065 770.792 782.727 772.731 Q782.366 775.233 782.366 781.23 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip220)\" d=\"M808.437 730.765 L848.636 730.765 L848.636 736.176 L831.767 736.176 L831.767 778.285 L825.306 778.285 L825.306 736.176 L808.437 736.176 L808.437 730.765 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip220)\" d=\"M857.325 746.743 Q852.615 746.743 849.877 750.435 Q847.14 754.096 847.14 760.493 Q847.14 766.891 849.846 770.583 Q852.583 774.243 857.325 774.243 Q862.004 774.243 864.741 770.551 Q867.479 766.859 867.479 760.493 Q867.479 754.159 864.741 750.467 Q862.004 746.743 857.325 746.743 M857.325 741.778 Q864.964 741.778 869.325 746.743 Q873.685 751.709 873.685 760.493 Q873.685 769.246 869.325 774.243 Q864.964 779.208 857.325 779.208 Q849.655 779.208 845.294 774.243 Q840.965 769.246 840.965 760.493 Q840.965 751.709 845.294 746.743 Q849.655 741.778 857.325 741.778 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip220)\" d=\"M889.186 732.516 L889.186 742.637 L901.249 742.637 L901.249 747.189 L889.186 747.189 L889.186 766.541 Q889.186 770.901 890.363 772.142 Q891.573 773.384 895.233 773.384 L901.249 773.384 L901.249 778.285 L895.233 778.285 Q888.454 778.285 885.876 775.771 Q883.297 773.225 883.297 766.541 L883.297 747.189 L879.001 747.189 L879.001 742.637 L883.297 742.637 L883.297 732.516 L889.186 732.516 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip220)\" d=\"M925.152 760.366 Q918.054 760.366 915.317 761.989 Q912.58 763.612 912.58 767.527 Q912.58 770.647 914.617 772.493 Q916.686 774.307 920.219 774.307 Q925.088 774.307 928.017 770.869 Q930.977 767.4 930.977 761.671 L930.977 760.366 L925.152 760.366 M936.833 757.947 L936.833 778.285 L930.977 778.285 L930.977 772.875 Q928.971 776.121 925.979 777.681 Q922.988 779.208 918.659 779.208 Q913.184 779.208 909.938 776.153 Q906.723 773.066 906.723 767.909 Q906.723 761.894 910.734 758.838 Q914.776 755.783 922.765 755.783 L930.977 755.783 L930.977 755.21 Q930.977 751.167 928.303 748.971 Q925.661 746.743 920.855 746.743 Q917.8 746.743 914.903 747.475 Q912.007 748.207 909.333 749.672 L909.333 744.261 Q912.548 743.019 915.572 742.415 Q918.595 741.778 921.46 741.778 Q929.194 741.778 933.014 745.788 Q936.833 749.799 936.833 757.947 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip220)\" d=\"M948.896 728.76 L954.752 728.76 L954.752 778.285 L948.896 778.285 L948.896 728.76 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip220)\" d=\"M1007.27 735.126 Q1000.27 735.126 996.13 740.346 Q992.024 745.566 992.024 754.573 Q992.024 763.549 996.13 768.769 Q1000.27 773.989 1007.27 773.989 Q1014.27 773.989 1018.35 768.769 Q1022.45 763.549 1022.45 754.573 Q1022.45 745.566 1018.35 740.346 Q1014.27 735.126 1007.27 735.126 M1007.27 729.906 Q1017.26 729.906 1023.25 736.622 Q1029.23 743.306 1029.23 754.573 Q1029.23 765.809 1023.25 772.524 Q1017.26 779.208 1007.27 779.208 Q997.244 779.208 991.228 772.524 Q985.244 765.84 985.244 754.573 Q985.244 743.306 991.228 736.622 Q997.244 729.906 1007.27 729.906 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip220)\" d=\"M1044.7 772.938 L1044.7 791.844 L1038.81 791.844 L1038.81 742.637 L1044.7 742.637 L1044.7 748.048 Q1046.55 744.865 1049.35 743.338 Q1052.18 741.778 1056.09 741.778 Q1062.59 741.778 1066.63 746.934 Q1070.7 752.091 1070.7 760.493 Q1070.7 768.896 1066.63 774.052 Q1062.59 779.208 1056.09 779.208 Q1052.18 779.208 1049.35 777.681 Q1046.55 776.121 1044.7 772.938 M1064.62 760.493 Q1064.62 754.032 1061.95 750.372 Q1059.31 746.68 1054.66 746.68 Q1050.02 746.68 1047.34 750.372 Q1044.7 754.032 1044.7 760.493 Q1044.7 766.954 1047.34 770.647 Q1050.02 774.307 1054.66 774.307 Q1059.31 774.307 1061.95 770.647 Q1064.62 766.954 1064.62 760.493 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip220)\" d=\"M1103.14 743.688 L1103.14 749.226 Q1100.65 747.953 1097.98 747.316 Q1095.31 746.68 1092.44 746.68 Q1088.08 746.68 1085.89 748.016 Q1083.72 749.353 1083.72 752.027 Q1083.72 754.064 1085.28 755.242 Q1086.84 756.387 1091.55 757.438 L1093.56 757.883 Q1099.8 759.22 1102.41 761.671 Q1105.05 764.09 1105.05 768.45 Q1105.05 773.416 1101.1 776.312 Q1097.19 779.208 1090.31 779.208 Q1087.45 779.208 1084.33 778.636 Q1081.24 778.094 1077.8 776.98 L1077.8 770.933 Q1081.05 772.62 1084.2 773.479 Q1087.35 774.307 1090.44 774.307 Q1094.58 774.307 1096.8 772.906 Q1099.03 771.474 1099.03 768.896 Q1099.03 766.509 1097.41 765.236 Q1095.82 763.963 1090.37 762.785 L1088.34 762.307 Q1082.89 761.162 1080.48 758.806 Q1078.06 756.419 1078.06 752.281 Q1078.06 747.253 1081.62 744.515 Q1085.19 741.778 1091.74 741.778 Q1094.99 741.778 1097.85 742.255 Q1100.72 742.733 1103.14 743.688 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><polyline clip-path=\"url(#clip222)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  225.981,485.023 1552.76,485.023 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip222)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  225.981,198.431 1552.76,198.431 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip220)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  225.981,642.487 225.981,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip220)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  225.981,485.023 244.879,485.023 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip220)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  225.981,198.431 244.879,198.431 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip220)\" d=\"M108.462 504.815 L116.101 504.815 L116.101 478.449 L107.791 480.116 L107.791 475.857 L116.055 474.19 L120.73 474.19 L120.73 504.815 L128.369 504.815 L128.369 508.75 L108.462 508.75 L108.462 504.815 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip220)\" d=\"M147.814 477.269 Q144.203 477.269 142.374 480.834 Q140.568 484.375 140.568 491.505 Q140.568 498.611 142.374 502.176 Q144.203 505.718 147.814 505.718 Q151.448 505.718 153.253 502.176 Q155.082 498.611 155.082 491.505 Q155.082 484.375 153.253 480.834 Q151.448 477.269 147.814 477.269 M147.814 473.565 Q153.624 473.565 156.679 478.172 Q159.758 482.755 159.758 491.505 Q159.758 500.232 156.679 504.838 Q153.624 509.421 147.814 509.421 Q142.004 509.421 138.925 504.838 Q135.869 500.232 135.869 491.505 Q135.869 482.755 138.925 478.172 Q142.004 473.565 147.814 473.565 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip220)\" d=\"M160.303 478.142 L166.51 478.142 L166.51 456.72 L159.758 458.075 L159.758 454.614 L166.472 453.26 L170.272 453.26 L170.272 478.142 L176.478 478.142 L176.478 481.34 L160.303 481.34 L160.303 478.142 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip220)\" d=\"M192.277 455.761 Q189.343 455.761 187.857 458.658 Q186.39 461.535 186.39 467.328 Q186.39 473.102 187.857 475.998 Q189.343 478.876 192.277 478.876 Q195.23 478.876 196.697 475.998 Q198.182 473.102 198.182 467.328 Q198.182 461.535 196.697 458.658 Q195.23 455.761 192.277 455.761 M192.277 452.752 Q196.997 452.752 199.48 456.495 Q201.981 460.219 201.981 467.328 Q201.981 474.419 199.48 478.161 Q196.997 481.885 192.277 481.885 Q187.556 481.885 185.055 478.161 Q182.572 474.419 182.572 467.328 Q182.572 460.219 185.055 456.495 Q187.556 452.752 192.277 452.752 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip220)\" d=\"M107.051 218.224 L114.69 218.224 L114.69 191.858 L106.38 193.525 L106.38 189.265 L114.644 187.599 L119.32 187.599 L119.32 218.224 L126.959 218.224 L126.959 222.159 L107.051 222.159 L107.051 218.224 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip220)\" d=\"M146.403 190.677 Q142.792 190.677 140.963 194.242 Q139.158 197.784 139.158 204.913 Q139.158 212.02 140.963 215.585 Q142.792 219.126 146.403 219.126 Q150.037 219.126 151.843 215.585 Q153.672 212.02 153.672 204.913 Q153.672 197.784 151.843 194.242 Q150.037 190.677 146.403 190.677 M146.403 186.974 Q152.213 186.974 155.269 191.58 Q158.347 196.164 158.347 204.913 Q158.347 213.64 155.269 218.247 Q152.213 222.83 146.403 222.83 Q140.593 222.83 137.514 218.247 Q134.459 213.64 134.459 204.913 Q134.459 196.164 137.514 191.58 Q140.593 186.974 146.403 186.974 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip220)\" d=\"M162.918 191.551 L176.177 191.551 L176.177 194.748 L158.347 194.748 L158.347 191.551 Q160.51 189.313 164.234 185.551 Q167.977 181.771 168.936 180.68 Q170.761 178.63 171.475 177.22 Q172.209 175.79 172.209 174.417 Q172.209 172.179 170.629 170.768 Q169.068 169.358 166.548 169.358 Q164.761 169.358 162.767 169.979 Q160.792 170.599 158.536 171.859 L158.536 168.023 Q160.83 167.101 162.824 166.631 Q164.817 166.161 166.472 166.161 Q170.836 166.161 173.431 168.342 Q176.027 170.524 176.027 174.173 Q176.027 175.903 175.369 177.464 Q174.729 179.006 173.018 181.113 Q172.547 181.658 170.027 184.272 Q167.507 186.868 162.918 191.551 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip220)\" d=\"M192.277 169.17 Q189.343 169.17 187.857 172.066 Q186.39 174.944 186.39 180.737 Q186.39 186.511 187.857 189.407 Q189.343 192.285 192.277 192.285 Q195.23 192.285 196.697 189.407 Q198.182 186.511 198.182 180.737 Q198.182 174.944 196.697 172.066 Q195.23 169.17 192.277 169.17 M192.277 166.161 Q196.997 166.161 199.48 169.903 Q201.981 173.627 201.981 180.737 Q201.981 187.827 199.48 191.57 Q196.997 195.294 192.277 195.294 Q187.556 195.294 185.055 191.57 Q182.572 187.827 182.572 180.737 Q182.572 173.627 185.055 169.903 Q187.556 166.161 192.277 166.161 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip220)\" d=\"M66.8893 560.544 L64.8603 560.544 Q64.8603 557.033 64.4417 556.228 Q63.9908 555.423 61.8652 555.423 L27.5659 555.423 Q25.1183 555.423 24.5064 556.293 Q23.8945 557.13 23.8945 560.544 L21.8333 560.544 L21.1248 551.075 L61.8652 551.075 Q63.9908 551.075 64.4417 550.238 Q64.8603 549.401 64.8603 545.922 L66.8893 545.922 Q66.8893 546.728 66.8249 548.402 Q66.7605 550.077 66.7283 551.301 Q66.6961 552.525 66.6961 553.233 Q66.6961 554.006 66.8893 560.544 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip220)\" d=\"M63.3467 535.999 Q59.0311 540.347 52.7831 540.347 Q46.503 540.347 41.9298 536.096 Q37.3243 531.812 37.3243 525.693 Q37.3243 519.703 41.8976 515.42 Q46.4386 511.104 52.7831 511.104 Q58.9989 511.104 63.3145 515.452 Q67.63 519.767 67.63 525.758 Q67.63 531.619 63.3467 535.999 M52.2356 534.872 Q58.6446 534.872 61.5431 533.197 Q65.9553 530.621 65.9553 525.693 Q65.9553 523.246 64.6349 521.217 Q63.3145 519.155 61.0922 518.028 Q58.1937 516.579 52.2356 516.579 Q45.8911 516.579 43.0892 518.318 Q38.8058 520.895 38.8058 525.758 Q38.8058 527.883 39.933 529.977 Q41.028 532.038 43.218 533.294 Q46.1165 534.872 52.2356 534.872 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip220)\" d=\"M72.1067 510.061 Q69.9811 510.061 68.1453 508.451 Q66.3096 506.809 65.5045 503.975 Q63.6687 506.873 59.643 506.873 Q56.5512 506.873 54.168 504.844 Q51.5915 507.936 47.3726 507.936 Q43.4756 507.936 40.6093 504.844 Q37.743 501.752 37.743 497.243 Q37.743 493.282 40.1262 490.255 Q37.0345 487.099 37.0023 483.266 Q37.0023 481.559 38.0651 480.754 Q39.1279 479.917 40.2551 479.917 Q41.2534 479.917 41.7365 480.561 Q42.2196 481.173 42.2196 481.817 Q42.2196 482.622 41.7043 483.202 Q41.1568 483.749 40.3195 483.749 Q38.9346 483.749 38.5159 482.686 Q38.4515 482.88 38.4515 483.331 Q38.4515 486.551 41.028 489.289 Q43.5401 486.583 47.437 486.583 Q51.3339 486.583 54.2002 489.675 Q57.0665 492.767 57.0665 497.243 Q57.0665 500.947 55.0053 503.781 Q56.3258 504.908 58.1293 504.908 Q59.7718 504.908 61.06 503.91 Q62.3483 502.912 62.5415 501.398 Q62.6059 500.947 62.6059 496.471 Q62.6059 493.83 62.6703 492.38 Q62.7347 490.931 63.1856 488.87 Q63.6043 486.777 64.4417 485.134 Q66.8249 480.851 71.9778 480.819 Q75.7459 480.819 78.0969 485.166 Q80.4802 489.482 80.4802 495.472 Q80.4802 501.527 78.0647 505.81 Q75.6815 510.061 72.1067 510.061 M72.1067 506.615 Q74.8119 506.615 76.8731 503.427 Q78.9665 500.239 78.9665 495.408 Q78.9665 490.673 76.9053 487.485 Q74.8764 484.265 72.1067 484.265 Q70.1421 484.265 68.8861 485.392 Q67.63 486.519 67.1147 488.838 Q66.6317 491.124 66.535 492.735 Q66.4384 494.345 66.4384 497.308 L66.4384 501.205 Q66.5672 503.459 68.2097 505.037 Q69.8522 506.615 72.1067 506.615 M47.437 503.008 Q55.5528 503.008 55.5528 497.243 Q55.5528 494.345 52.912 492.574 Q51.1406 491.511 47.3726 491.511 Q39.2567 491.511 39.2567 497.243 Q39.2567 500.142 41.8976 501.946 Q43.6689 503.008 47.437 503.008 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip220)\" d=\"M58.8096 473.167 L57.3668 473.167 Q57.3668 467.621 54.4135 464.758 Q54.4135 463.969 54.5939 463.834 Q54.7742 463.699 55.6084 463.699 L81.5115 463.699 Q82.8867 463.699 83.3151 463.022 Q83.7434 462.346 83.7434 459.393 L83.7434 457.927 L85.1637 457.927 Q85.0284 459.551 85.0284 465.412 Q85.0284 471.274 85.1637 472.874 L83.7434 472.874 L83.7434 471.409 Q83.7434 468.501 83.3376 467.802 Q82.9093 467.103 81.5115 467.103 L57.5922 467.103 Q58.8096 469.515 58.8096 473.167 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip220)\" d=\"M70.3973 455.701 Q63.6115 455.701 59.9143 453.987 Q54.4135 451.598 54.4135 445.962 Q54.4135 444.767 54.7517 443.527 Q55.0673 442.264 56.3072 440.686 Q57.5472 439.086 59.5761 438.116 Q63.4988 436.268 70.3973 436.268 Q77.138 436.268 80.8127 437.981 Q86.1782 440.484 86.1782 446.007 Q86.1782 448.081 85.1186 450.2 Q84.059 452.297 81.5115 453.627 Q77.7016 455.701 70.3973 455.701 M69.8337 451.868 Q76.7998 451.868 79.5727 451.372 Q82.5711 450.809 83.8787 449.276 Q85.1637 447.72 85.1637 446.007 Q85.1637 444.158 83.7885 442.625 Q82.3908 441.07 79.3924 440.596 Q76.4391 440.078 69.8337 440.1 Q63.4086 440.1 60.8386 440.551 Q57.8402 441.16 56.6454 442.783 Q55.428 444.384 55.428 446.007 Q55.428 446.615 55.6084 447.269 Q55.7887 447.901 56.3072 448.825 Q56.8257 449.749 58.1108 450.471 Q59.3958 451.169 61.3346 451.508 Q63.837 451.868 69.8337 451.868 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip220)\" d=\"M19.3693 425.798 L19.3693 385.598 L24.7802 385.598 L24.7802 402.467 L66.8893 402.467 L66.8893 408.929 L24.7802 408.929 L24.7802 425.798 L19.3693 425.798 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip220)\" d=\"M35.3472 376.909 Q35.3472 381.62 39.0393 384.357 Q42.6996 387.094 49.0972 387.094 Q55.4947 387.094 59.1868 384.389 Q62.8471 381.652 62.8471 376.909 Q62.8471 372.23 59.155 369.493 Q55.4629 366.756 49.0972 366.756 Q42.7633 366.756 39.0712 369.493 Q35.3472 372.23 35.3472 376.909 M30.382 376.909 Q30.382 369.27 35.3472 364.91 Q40.3125 360.549 49.0972 360.549 Q57.85 360.549 62.8471 364.91 Q67.8123 369.27 67.8123 376.909 Q67.8123 384.58 62.8471 388.94 Q57.85 393.269 49.0972 393.269 Q40.3125 393.269 35.3472 388.94 Q30.382 384.58 30.382 376.909 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip220)\" d=\"M21.1199 345.049 L31.2413 345.049 L31.2413 332.986 L35.7928 332.986 L35.7928 345.049 L55.1446 345.049 Q59.5051 345.049 60.7464 343.871 Q61.9877 342.662 61.9877 339.001 L61.9877 332.986 L66.8893 332.986 L66.8893 339.001 Q66.8893 345.781 64.3748 348.359 Q61.8286 350.937 55.1446 350.937 L35.7928 350.937 L35.7928 355.234 L31.2413 355.234 L31.2413 350.937 L21.1199 350.937 L21.1199 345.049 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip220)\" d=\"M48.9698 309.083 Q48.9698 316.18 50.5931 318.918 Q52.2163 321.655 56.1313 321.655 Q59.2505 321.655 61.0965 319.618 Q62.9107 317.549 62.9107 314.016 Q62.9107 309.146 59.4733 306.218 Q56.0039 303.258 50.2748 303.258 L48.9698 303.258 L48.9698 309.083 M46.5509 297.401 L66.8893 297.401 L66.8893 303.258 L61.4785 303.258 Q64.725 305.263 66.2846 308.255 Q67.8123 311.247 67.8123 315.576 Q67.8123 321.05 64.7568 324.297 Q61.6694 327.511 56.5132 327.511 Q50.4976 327.511 47.4421 323.501 Q44.3865 319.459 44.3865 311.47 L44.3865 303.258 L43.8136 303.258 Q39.7714 303.258 37.5752 305.931 Q35.3472 308.573 35.3472 313.379 Q35.3472 316.435 36.0793 319.331 Q36.8113 322.228 38.2755 324.901 L32.8646 324.901 Q31.6233 321.687 31.0185 318.663 Q30.382 315.639 30.382 312.775 Q30.382 305.04 34.3924 301.221 Q38.4028 297.401 46.5509 297.401 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip220)\" d=\"M17.3641 285.338 L17.3641 279.482 L66.8893 279.482 L66.8893 285.338 L17.3641 285.338 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip220)\" d=\"M23.7298 226.965 Q23.7298 233.967 28.9497 238.105 Q34.1696 242.211 43.177 242.211 Q52.1527 242.211 57.3726 238.105 Q62.5925 233.967 62.5925 226.965 Q62.5925 219.963 57.3726 215.889 Q52.1527 211.783 43.177 211.783 Q34.1696 211.783 28.9497 215.889 Q23.7298 219.963 23.7298 226.965 M18.5099 226.965 Q18.5099 216.971 25.2258 210.987 Q31.9097 205.003 43.177 205.003 Q54.4125 205.003 61.1283 210.987 Q67.8123 216.971 67.8123 226.965 Q67.8123 236.991 61.1283 243.006 Q54.4443 248.99 43.177 248.99 Q31.9097 248.99 25.2258 243.006 Q18.5099 236.991 18.5099 226.965 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip220)\" d=\"M61.5421 189.535 L80.4483 189.535 L80.4483 195.423 L31.2413 195.423 L31.2413 189.535 L36.6522 189.535 Q33.4693 187.688 31.9416 184.888 Q30.382 182.055 30.382 178.14 Q30.382 171.647 35.5382 167.605 Q40.6944 163.531 49.0972 163.531 Q57.4999 163.531 62.6561 167.605 Q67.8123 171.647 67.8123 178.14 Q67.8123 182.055 66.2846 184.888 Q64.725 187.688 61.5421 189.535 M49.0972 169.61 Q42.636 169.61 38.9757 172.283 Q35.2836 174.925 35.2836 179.572 Q35.2836 184.219 38.9757 186.893 Q42.636 189.535 49.0972 189.535 Q55.5583 189.535 59.2505 186.893 Q62.9107 184.219 62.9107 179.572 Q62.9107 174.925 59.2505 172.283 Q55.5583 169.61 49.0972 169.61 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip220)\" d=\"M32.2917 131.097 L37.8299 131.097 Q36.5567 133.58 35.9201 136.254 Q35.2836 138.927 35.2836 141.792 Q35.2836 146.152 36.6204 148.348 Q37.9572 150.513 40.6308 150.513 Q42.6678 150.513 43.8454 148.953 Q44.9913 147.394 46.0416 142.683 L46.4872 140.678 Q47.824 134.439 50.2748 131.829 Q52.6938 129.188 57.0543 129.188 Q62.0195 129.188 64.9159 133.134 Q67.8123 137.049 67.8123 143.924 Q67.8123 146.789 67.2394 149.908 Q66.6983 152.995 65.5843 156.433 L59.5369 156.433 Q61.2238 153.186 62.0832 150.035 Q62.9107 146.884 62.9107 143.797 Q62.9107 139.659 61.5103 137.431 Q60.078 135.203 57.4999 135.203 Q55.1127 135.203 53.8396 136.826 Q52.5665 138.418 51.3888 143.861 L50.9114 145.898 Q49.7656 151.34 47.4102 153.759 Q45.0231 156.178 40.8854 156.178 Q35.8565 156.178 33.1192 152.613 Q30.382 149.049 30.382 142.492 Q30.382 139.245 30.8594 136.381 Q31.3368 133.516 32.2917 131.097 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><polyline clip-path=\"url(#clip222)\" style=\"stroke:#009af9; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  343.617,608.311 295.411,618.505 277.397,622.314 263.532,625.246 366.251,603.525 367.914,603.174 269.225,624.042 334.445,610.251 390.677,598.36 334.445,610.251 \n",
       "  717.658,529.218 610.529,551.871 583.743,557.535 679.072,537.378 541.12,566.548 760.671,520.123 587.604,556.719 654.41,542.592 722.95,528.099 602.397,553.591 \n",
       "  1117.99,444.567 907.655,489.042 1035.93,461.918 1012.79,466.81 1008.56,467.706 1166.77,434.25 1014.41,466.469 1191.14,429.099 1076.73,453.291 1074.38,453.787 \n",
       "  1510.18,361.635 1483.78,367.217 1334.43,398.799 1398.32,385.289 1339.93,397.635 1429.28,378.742 1502.07,363.35 1472.78,369.544 1509.3,361.821 1515.21,360.572 \n",
       "  \n",
       "  \"/>\n",
       "<circle clip-path=\"url(#clip222)\" cx=\"343.617\" cy=\"602.084\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip222)\" cx=\"295.411\" cy=\"616.57\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip222)\" cx=\"277.397\" cy=\"618.281\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip222)\" cx=\"263.532\" cy=\"625.641\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip222)\" cx=\"366.251\" cy=\"600.443\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip222)\" cx=\"367.914\" cy=\"598.249\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip222)\" cx=\"269.225\" cy=\"614.521\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip222)\" cx=\"334.445\" cy=\"603.39\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip222)\" cx=\"390.677\" cy=\"594.448\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<circle clip-path=\"url(#clip222)\" cx=\"334.445\" cy=\"605.996\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<path clip-path=\"url(#clip222)\" d=\"M701.658 509.055 L701.658 541.055 L733.658 541.055 L733.658 509.055 L701.658 509.055 Z\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<path clip-path=\"url(#clip222)\" d=\"M594.529 521.461 L594.529 553.461 L626.529 553.461 L626.529 521.461 L594.529 521.461 Z\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<path clip-path=\"url(#clip222)\" d=\"M567.743 512.876 L567.743 544.876 L599.743 544.876 L599.743 512.876 L567.743 512.876 Z\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<path clip-path=\"url(#clip222)\" d=\"M663.072 498.558 L663.072 530.558 L695.072 530.558 L695.072 498.558 L663.072 498.558 Z\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<path clip-path=\"url(#clip222)\" d=\"M525.12 535.952 L525.12 567.952 L557.12 567.952 L557.12 535.952 L525.12 535.952 Z\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<path clip-path=\"url(#clip222)\" d=\"M744.671 490.646 L744.671 522.646 L776.671 522.646 L776.671 490.646 L744.671 490.646 Z\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<path clip-path=\"url(#clip222)\" d=\"M571.604 519.234 L571.604 551.234 L603.604 551.234 L603.604 519.234 L571.604 519.234 Z\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<path clip-path=\"url(#clip222)\" d=\"M638.41 502.537 L638.41 534.537 L670.41 534.537 L670.41 502.537 L638.41 502.537 Z\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<path clip-path=\"url(#clip222)\" d=\"M706.95 486.631 L706.95 518.631 L738.95 518.631 L738.95 486.631 L706.95 486.631 Z\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<path clip-path=\"url(#clip222)\" d=\"M586.397 517.59 L586.397 549.59 L618.397 549.59 L618.397 517.59 L586.397 517.59 Z\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<path clip-path=\"url(#clip222)\" d=\"M1117.99 387.956 L1114.23 398.772 L1102.77 399.012 L1111.91 405.94 L1108.58 416.9 L1117.99 410.356 L1127.39 416.9 L1124.07 405.94 L1133.2 399.012 L1121.75 398.772 L1117.99 387.956 Z\" fill=\"#c271d2\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<path clip-path=\"url(#clip222)\" d=\"M907.655 370.915 L903.895 381.731 L892.439 381.971 L901.575 388.899 L898.247 399.859 L907.655 393.315 L917.063 399.859 L913.735 388.899 L922.871 381.971 L911.415 381.731 L907.655 370.915 Z\" fill=\"#c271d2\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<path clip-path=\"url(#clip222)\" d=\"M1035.93 387.52 L1032.17 398.336 L1020.71 398.576 L1029.85 405.504 L1026.52 416.464 L1035.93 409.92 L1045.34 416.464 L1042.01 405.504 L1051.14 398.576 L1039.69 398.336 L1035.93 387.52 Z\" fill=\"#c271d2\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<path clip-path=\"url(#clip222)\" d=\"M1012.79 391.065 L1009.03 401.881 L997.578 402.121 L1006.71 409.049 L1003.39 420.009 L1012.79 413.465 L1022.2 420.009 L1018.87 409.049 L1028.01 402.121 L1016.55 401.881 L1012.79 391.065 Z\" fill=\"#c271d2\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<path clip-path=\"url(#clip222)\" d=\"M1008.56 323.458 L1004.8 334.274 L993.342 334.514 L1002.48 341.442 L999.15 352.402 L1008.56 345.858 L1017.97 352.402 L1014.64 341.442 L1023.77 334.514 L1012.32 334.274 L1008.56 323.458 Z\" fill=\"#c271d2\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<path clip-path=\"url(#clip222)\" d=\"M1166.77 288.629 L1163.01 299.445 L1151.56 299.685 L1160.69 306.613 L1157.37 317.573 L1166.77 311.029 L1176.18 317.573 L1172.85 306.613 L1181.99 299.685 L1170.53 299.445 L1166.77 288.629 Z\" fill=\"#c271d2\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<path clip-path=\"url(#clip222)\" d=\"M1014.41 312.518 L1010.65 323.334 L999.191 323.574 L1008.33 330.502 L1005 341.462 L1014.41 334.918 L1023.81 341.462 L1020.49 330.502 L1029.62 323.574 L1018.17 323.334 L1014.41 312.518 Z\" fill=\"#c271d2\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<path clip-path=\"url(#clip222)\" d=\"M1191.14 403.781 L1187.38 414.597 L1175.92 414.837 L1185.06 421.765 L1181.73 432.725 L1191.14 426.181 L1200.54 432.725 L1197.22 421.765 L1206.35 414.837 L1194.9 414.597 L1191.14 403.781 Z\" fill=\"#c271d2\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<path clip-path=\"url(#clip222)\" d=\"M1076.73 362.078 L1072.97 372.894 L1061.51 373.134 L1070.65 380.062 L1067.32 391.022 L1076.73 384.478 L1086.14 391.022 L1082.81 380.062 L1091.94 373.134 L1080.49 372.894 L1076.73 362.078 Z\" fill=\"#c271d2\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<path clip-path=\"url(#clip222)\" d=\"M1074.38 220.621 L1070.62 231.437 L1059.17 231.677 L1068.3 238.605 L1064.97 249.565 L1074.38 243.021 L1083.79 249.565 L1080.46 238.605 L1089.6 231.677 L1078.14 231.437 L1074.38 220.621 Z\" fill=\"#c271d2\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<path clip-path=\"url(#clip222)\" d=\"M1510.18 241.411 L1494.18 257.411 L1510.18 273.411 L1526.18 257.411 L1510.18 241.411 Z\" fill=\"#ac8d18\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<path clip-path=\"url(#clip222)\" d=\"M1483.78 133.518 L1467.78 149.518 L1483.78 165.518 L1499.78 149.518 L1483.78 133.518 Z\" fill=\"#ac8d18\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<path clip-path=\"url(#clip222)\" d=\"M1334.43 159.405 L1318.43 175.405 L1334.43 191.405 L1350.43 175.405 L1334.43 159.405 Z\" fill=\"#ac8d18\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<path clip-path=\"url(#clip222)\" d=\"M1398.32 295.328 L1382.32 311.328 L1398.32 327.328 L1414.32 311.328 L1398.32 295.328 Z\" fill=\"#ac8d18\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<path clip-path=\"url(#clip222)\" d=\"M1339.93 48.0906 L1323.93 64.0906 L1339.93 80.0906 L1355.93 64.0906 L1339.93 48.0906 Z\" fill=\"#ac8d18\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<path clip-path=\"url(#clip222)\" d=\"M1429.28 289.546 L1413.28 305.546 L1429.28 321.546 L1445.28 305.546 L1429.28 289.546 Z\" fill=\"#ac8d18\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<path clip-path=\"url(#clip222)\" d=\"M1502.07 202.715 L1486.07 218.715 L1502.07 234.715 L1518.07 218.715 L1502.07 202.715 Z\" fill=\"#ac8d18\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<path clip-path=\"url(#clip222)\" d=\"M1472.78 246.508 L1456.78 262.508 L1472.78 278.508 L1488.78 262.508 L1472.78 246.508 Z\" fill=\"#ac8d18\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<path clip-path=\"url(#clip222)\" d=\"M1509.3 279.295 L1493.3 295.295 L1509.3 311.295 L1525.3 295.295 L1509.3 279.295 Z\" fill=\"#ac8d18\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<path clip-path=\"url(#clip222)\" d=\"M1515.21 269.352 L1499.21 285.352 L1515.21 301.352 L1531.21 285.352 L1515.21 269.352 Z\" fill=\"#ac8d18\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"1.6\"/>\n",
       "<path clip-path=\"url(#clip220)\" d=\"\n",
       "M270.207 326.286 L499.663 326.286 L499.663 67.0855 L270.207 67.0855  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip220)\" style=\"stroke:#000000; stroke-linecap:butt; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  270.207,326.286 499.663,326.286 499.663,67.0855 270.207,67.0855 270.207,326.286 \n",
       "  \"/>\n",
       "<circle clip-path=\"url(#clip220)\" cx=\"329.175\" cy=\"118.926\" r=\"23.04\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"2.56\"/>\n",
       "<path clip-path=\"url(#clip220)\" d=\"M403.768 117.571 Q407.124 118.289 408.999 120.557 Q410.897 122.826 410.897 126.159 Q410.897 131.275 407.379 134.076 Q403.86 136.877 397.379 136.877 Q395.203 136.877 392.888 136.437 Q390.597 136.02 388.143 135.164 L388.143 130.65 Q390.087 131.784 392.402 132.363 Q394.717 132.942 397.24 132.942 Q401.638 132.942 403.93 131.206 Q406.245 129.469 406.245 126.159 Q406.245 123.104 404.092 121.391 Q401.962 119.655 398.143 119.655 L394.115 119.655 L394.115 115.812 L398.328 115.812 Q401.777 115.812 403.606 114.446 Q405.434 113.058 405.434 110.465 Q405.434 107.803 403.536 106.391 Q401.661 104.956 398.143 104.956 Q396.221 104.956 394.022 105.372 Q391.823 105.789 389.184 106.669 L389.184 102.502 Q391.846 101.761 394.161 101.391 Q396.499 101.021 398.559 101.021 Q403.883 101.021 406.985 103.451 Q410.087 105.858 410.087 109.979 Q410.087 112.849 408.444 114.84 Q406.8 116.807 403.768 117.571 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip220)\" d=\"M423.791 132.27 L440.11 132.27 L440.11 136.206 L418.166 136.206 L418.166 132.27 Q420.828 129.516 425.411 124.886 Q430.018 120.233 431.198 118.891 Q433.443 116.368 434.323 114.632 Q435.226 112.872 435.226 111.183 Q435.226 108.428 433.281 106.692 Q431.36 104.956 428.258 104.956 Q426.059 104.956 423.606 105.72 Q421.175 106.483 418.397 108.034 L418.397 103.312 Q421.221 102.178 423.675 101.599 Q426.129 101.021 428.166 101.021 Q433.536 101.021 436.731 103.706 Q439.925 106.391 439.925 110.882 Q439.925 113.011 439.115 114.933 Q438.328 116.831 436.221 119.423 Q435.643 120.095 432.541 123.312 Q429.439 126.507 423.791 132.27 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip220)\" d=\"M303.575 145.166 L303.575 196.366 L354.775 196.366 L354.775 145.166 L303.575 145.166 Z\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"2.56\"/>\n",
       "<path clip-path=\"url(#clip220)\" d=\"M400.481 168.902 Q397.333 168.902 395.481 171.055 Q393.652 173.208 393.652 176.958 Q393.652 180.684 395.481 182.86 Q397.333 185.013 400.481 185.013 Q403.629 185.013 405.458 182.86 Q407.309 180.684 407.309 176.958 Q407.309 173.208 405.458 171.055 Q403.629 168.902 400.481 168.902 M409.763 154.249 L409.763 158.509 Q408.004 157.675 406.198 157.236 Q404.416 156.796 402.657 156.796 Q398.027 156.796 395.573 159.921 Q393.143 163.046 392.796 169.365 Q394.161 167.351 396.221 166.286 Q398.282 165.198 400.758 165.198 Q405.967 165.198 408.976 168.37 Q412.008 171.518 412.008 176.958 Q412.008 182.282 408.86 185.499 Q405.712 188.717 400.481 188.717 Q394.485 188.717 391.314 184.134 Q388.143 179.527 388.143 170.8 Q388.143 162.606 392.032 157.745 Q395.921 152.861 402.471 152.861 Q404.231 152.861 406.013 153.208 Q407.819 153.555 409.763 154.249 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip220)\" d=\"M432.911 157.56 L421.106 176.009 L432.911 176.009 L432.911 157.56 M431.684 153.486 L437.564 153.486 L437.564 176.009 L442.494 176.009 L442.494 179.897 L437.564 179.897 L437.564 188.046 L432.911 188.046 L432.911 179.897 L417.309 179.897 L417.309 175.384 L431.684 153.486 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip220)\" d=\"M329.175 197.006 L323.159 214.311 L304.829 214.695 L319.447 225.78 L314.122 243.316 L329.175 232.846 L344.228 243.316 L338.903 225.78 L353.521 214.695 L335.191 214.311 L329.175 197.006 Z\" fill=\"#c271d2\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"2.56\"/>\n",
       "<path clip-path=\"url(#clip220)\" d=\"M390.365 239.168 L390.365 234.909 Q392.124 235.742 393.93 236.182 Q395.735 236.622 397.471 236.622 Q402.101 236.622 404.532 233.52 Q406.985 230.395 407.333 224.052 Q405.99 226.043 403.93 227.108 Q401.87 228.173 399.37 228.173 Q394.184 228.173 391.152 225.048 Q388.143 221.9 388.143 216.46 Q388.143 211.136 391.291 207.918 Q394.439 204.701 399.671 204.701 Q405.666 204.701 408.814 209.307 Q411.985 213.89 411.985 222.64 Q411.985 230.812 408.096 235.696 Q404.231 240.557 397.68 240.557 Q395.921 240.557 394.115 240.21 Q392.309 239.862 390.365 239.168 M399.671 224.515 Q402.819 224.515 404.647 222.362 Q406.499 220.21 406.499 216.46 Q406.499 212.733 404.647 210.58 Q402.819 208.404 399.671 208.404 Q396.522 208.404 394.671 210.58 Q392.842 212.733 392.842 216.46 Q392.842 220.21 394.671 222.362 Q396.522 224.515 399.671 224.515 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip220)\" d=\"M430.967 220.742 Q427.819 220.742 425.967 222.895 Q424.138 225.048 424.138 228.798 Q424.138 232.524 425.967 234.7 Q427.819 236.853 430.967 236.853 Q434.115 236.853 435.943 234.7 Q437.795 232.524 437.795 228.798 Q437.795 225.048 435.943 222.895 Q434.115 220.742 430.967 220.742 M440.249 206.089 L440.249 210.349 Q438.49 209.515 436.684 209.076 Q434.902 208.636 433.143 208.636 Q428.513 208.636 426.059 211.761 Q423.629 214.886 423.282 221.205 Q424.647 219.191 426.707 218.126 Q428.768 217.038 431.244 217.038 Q436.453 217.038 439.462 220.21 Q442.494 223.358 442.494 228.798 Q442.494 234.122 439.346 237.339 Q436.198 240.557 430.967 240.557 Q424.971 240.557 421.8 235.974 Q418.629 231.367 418.629 222.64 Q418.629 214.446 422.518 209.585 Q426.406 204.701 432.957 204.701 Q434.717 204.701 436.499 205.048 Q438.305 205.395 440.249 206.089 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip220)\" d=\"M329.175 248.846 L303.575 274.446 L329.175 300.046 L354.775 274.446 L329.175 248.846 Z\" fill=\"#ac8d18\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"2.56\"/>\n",
       "<path clip-path=\"url(#clip220)\" d=\"M388.814 287.79 L396.453 287.79 L396.453 261.425 L388.143 263.091 L388.143 258.832 L396.407 257.166 L401.083 257.166 L401.083 287.79 L408.721 287.79 L408.721 291.726 L388.814 291.726 L388.814 287.79 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip220)\" d=\"M422.194 287.79 L438.513 287.79 L438.513 291.726 L416.569 291.726 L416.569 287.79 Q419.231 285.036 423.814 280.406 Q428.42 275.753 429.601 274.411 Q431.846 271.888 432.726 270.152 Q433.629 268.392 433.629 266.703 Q433.629 263.948 431.684 262.212 Q429.763 260.476 426.661 260.476 Q424.462 260.476 422.008 261.24 Q419.578 262.003 416.8 263.554 L416.8 258.832 Q419.624 257.698 422.078 257.119 Q424.532 256.541 426.569 256.541 Q431.939 256.541 435.133 259.226 Q438.328 261.911 438.328 266.402 Q438.328 268.531 437.518 270.453 Q436.731 272.351 434.624 274.943 Q434.045 275.615 430.944 278.832 Q427.842 282.027 422.194 287.79 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip220)\" d=\"M458.328 275.314 Q454.994 275.314 453.073 277.096 Q451.175 278.878 451.175 282.003 Q451.175 285.128 453.073 286.911 Q454.994 288.693 458.328 288.693 Q461.661 288.693 463.582 286.911 Q465.504 285.105 465.504 282.003 Q465.504 278.878 463.582 277.096 Q461.684 275.314 458.328 275.314 M453.652 273.323 Q450.642 272.582 448.953 270.522 Q447.286 268.462 447.286 265.499 Q447.286 261.355 450.226 258.948 Q453.189 256.541 458.328 256.541 Q463.49 256.541 466.429 258.948 Q469.369 261.355 469.369 265.499 Q469.369 268.462 467.679 270.522 Q466.013 272.582 463.027 273.323 Q466.406 274.11 468.281 276.402 Q470.179 278.693 470.179 282.003 Q470.179 287.026 467.101 289.712 Q464.045 292.397 458.328 292.397 Q452.61 292.397 449.531 289.712 Q446.476 287.026 446.476 282.003 Q446.476 278.693 448.374 276.402 Q450.272 274.11 453.652 273.323 M451.939 265.939 Q451.939 268.624 453.605 270.128 Q455.295 271.633 458.328 271.633 Q461.337 271.633 463.027 270.128 Q464.74 268.624 464.74 265.939 Q464.74 263.253 463.027 261.749 Q461.337 260.244 458.328 260.244 Q455.295 260.244 453.605 261.749 Q451.939 263.253 451.939 265.939 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /></svg>\n"
      ]
     },
     "execution_count": 29,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "begin\n",
    "    markers=[:circle, :rect, :star5, :diamond]\n",
    "    plt = plot(; size=(400, 200))\n",
    "    @df data2 plot!(plt, :Cost, :Cost; label=\"\")\n",
    "    for (i, df) in enumerate(groupby(data2, :Qubits))\n",
    "        @df df scatter!(plt, :Cost, :Cotengra; \n",
    "            legend=:topleft, \n",
    "            ylabel=L\"\\log_{10}\" * \"Total Ops\", \n",
    "            xlabel=L\"\\log_{10}\" * \"Total Ops\",\n",
    "            label = last(:Qubits),\n",
    "            xaxis=:log,\n",
    "            yaxis=:log,\n",
    "            markershape=markers[i]\n",
    "        )\n",
    "    end\n",
    "    savefig(plt, \"cotengraflops_qubits.pdf\")\n",
    "    plt\n",
    "end"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.7.0",
   "language": "julia",
   "name": "julia-1.7"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.7.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

